Retriangular numbers and affine maps between polygonal numbers

A positive integer $a$ is called \emph{retriangular} if there is a positive integer $b$ such that $aT+b$ is a triangular number whenever $T$ is. We show that the retriangular numbers are exactly the odd squares greater than $1$, and that for each of them $b$ is unique. The proof rests on a rigidity principle: a non-constant affine map carrying the values of one quadratic sequence into the values of another is induced by an affine map of the plane sending the vertex of one parabola to the vertex of the other. We use it to classify all affine maps between sets of polygonal numbers; the $s$-gonal numbers map affinely into the $t$-gonal numbers if and only if $M_t\mid M_s$, where $M_s=2(s-2)/\gcd(s,4)$ defines a bijection from $\{3,4,5,\dots\}$ onto the positive integers. We also treat sparse data, polynomial maps, figurate numbers of higher degree and sums of two triangular numbers, and we study the monoid of affine self-maps of an arbitrary set of integers. For the $s$-gonal numbers this monoid is an arithmetical congruence monoid, and the factorization of self-maps into irreducible ones is unique only for triangular and square numbers.

==> anc/lean_formalization/LICENSE <==
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "{}"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright {yyyy} {name of copyright owner}

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/lean_formalization/README.md <==
# Retriangular — Lean 4 formalization

This is a machine-checked formalization of every result in *Retriangular numbers and affine
maps between polygonal numbers* (M. Matijasevick).

- **Coverage.** 90 statements: every numbered result (Theorems A–D included) and the precise
  mathematical claims made in the remarks, examples, tables, figure captions and running text.
  Facts that the paper only quotes from the literature are not formalized (see the end of this
  file).
- **Proofs.** All 90 statements are proved, with no `sorry`. Each theorem depends only on Lean's
  three standard axioms (`propext`, `Classical.choice`, `Quot.sound`); `M_values_table` depends
  on none. There are no extra axioms and no `native_decide`.
- **Toolchain.** Lean `v4.29.0`, Mathlib `v4.29.0` (commit `8a178386`). The exact versions of
  all dependencies are pinned in `lake-manifest.json`.

## Building

```
lake exe cache get        # download prebuilt Mathlib (needs internet access)
lake build                # builds Retriangular (≈ 9,000 lines)
lake env lean Retriangular/Check.lean
```

If the Mathlib cache cannot be downloaded, `lake build` compiles the needed part of Mathlib
(about 3,600 modules) from source; this takes a few hours on a small machine.

`Check.lean` checks each paper statement against its proof (`example : Stmt_x := x`). It then
prints `#print axioms` for all 86 theorems.

Optionally, replay every declaration through the kernel with Lean's `leanchecker`, one module
at a time (this detects any "environment hacking"):

```
for f in Retriangular/Proofs/*.lean; do
  lake env leanchecker Retriangular.Proofs.$(basename "$f" .lean)
done
```

## Layout

| File | Contents |
|---|---|
| `Retriangular/Defs.lean` | Definitions: `tri`, `poly`, `polySet`, `M`, `pnum`, `bs`, affine maps `Aff` (`*` is composition), `selfMaps`, `AutS`, the monoid `H M`, … |
| `Retriangular/Statements.lean` | **Every result of the paper as a `def Stmt_… : Prop`.** Compare this file with the paper. |
| `Retriangular/Proofs/*.lean` | The proofs. Each `Stmt_x` is proved as `theorem x : Stmt_x`. |

**Conventions.**
- The paper's ℕ = {1, 2, …} is encoded as `n : ℕ` together with `0 < n`.
- Sets of figurate numbers are subsets of ℝ, so that affine maps with real coefficients make sense.
- "For all sufficiently large P ∈ 𝒫_s" is encoded as `∀ᶠ n in atTop`.
- "Gaps tend to infinity" is encoded without an enumeration (`GapsTendToInfinity`).

## Paper result → Lean theorem

| Paper | Lean theorem(s) | File |
|---|---|---|
| (1.1) Euler's identity, (2.1) Plutarch's criterion | `euler`, `plutarch`, `triSet_eq` | Triangular |
| Thm 2.1 | `thm_main`, `retriangular` | Triangular |
| Lemma 3.1 | `lem_squares` | Squares |
| Prop 3.2 | `rigidity`, `rigidity_converse` | Rigidity |
| Cor 3.3 | `cor_strong` | Triangular |
| §3.1 and Fig. 1 | `geom_graph`, `geom_induced`, `geom_euler`, `fig_9T4` | Triangular |
| (4.1), the values of M_s | `diophantus`, `M_values` | PolyBasic, Polygonal |
| Thm 4.1, Thm A | `thm_polygonal`, `thm_polygonal_converse`, `thmA` | Polygonal |
| Cor 4.2, Table 1, Rem 4.3 | `cor_resgonal`, `table_self`, `rem_poly` | Polygonal |
| Prop 4.4 and the remark after it | `prop_generalized`, `gen_pentagonal` | Polygonal, Reflection |
| Prop 4.5 | `prop_reflection` | Reflection |
| Thm 5.1, Thm B | `thm_between`, `thm_between_identity`, `thm_between_i`, `thm_between_ii`, `thmB` | Between |
| Cor 5.2, Cor 5.3, Tables 2–3 | `cor_divisibility`, `cor_inclusion`, `table_between`, `table_targets` | Between |
| Thm 6.1 and the examples after it | `thm_trichotomy`, `trichotomy_cor`, `trichotomy_examples` | Trichotomy (uses Pell) |
| Rem 6.2 | `rem_sparse_general`, `tri_hex` | SparseGeneral |
| Thm 6.3, Ex 6.4 | `thm_polymaps`, `ex_polymaps` | PolyMaps |
| Thm 6.5 and the remark after it, Ex 6.6 | `thm_higher`, `thm_higher_self`, `higher_translation`, `ex_cubic` | Higher, Cubic |
| §6.4, Thm 6.7, Rem 6.8 | `twoTri_char`, `thm_two`, `rem_two` | TwoTriangular (uses TwoSquares) |
| Prop 7.1 | `prop_basic_a`–`prop_basic_d` | SelfMapBasic, SelfMaps |
| Prop 7.2, Ex 7.3 | `prop_additive`, `ex_monoids` | SelfMaps |
| Thm 7.4 (Thm C) and the examples after it | `thm_sparse`, `thm_sparse_d`, `ex_sparse`, `poly_centre` | Sparse, Extras |
| Prop 7.5 and the examples after it | `prop_sums`, `sums_examples` | Sparse, Sums |
| Prop 7.6 and the remarks after it | `prop_image`, `image_examples` | Image |
| Prop 7.7 | `prop_freeorbit` | FreeOrbit |
| End*(𝒫_s) ≅ H_{M_s}, Thm 7.8 (Thm D) | `selfMaps_poly`, `totient_small`, `factorization_H`, `thm_factorization` | CongruenceMonoid, Factorization |
| Ex 7.9 | `ex_hilbert` | Factorization |
| Prop 7.10 | `prop_local` | Local |
| Putnam 1988 B6 (§1), Table 1 row s = 4, Rem 6.8 (Euler's 9N+2, 25N+6, 49N+12), the units of ℤ/Mℤ and 105 ∈ H_8 (after Thm 7.8) | `putnam`, `table_self_square`, `euler_two_tri`, `H_units_remark` | Revision |
| Further claims (§3.1 f=g, figure captions, Table 1 lists, M_s for s≤14, Thm 6.1 extras, Ex 6.4 forms, Thm 6.5 remark, Ex 6.6 forms, Rem 6.8, Prop 7.2 semiring, Ex 7.3 iso, image density 1/x, cofinite images, μ_s minimum, congruence monoids, irreducibles of H_1,H_2) | `geom_self`, `fig_euler`, `fig_wrong`, `fig_pentagonal`, `table_self_lists`, `M_values_table`, `trichotomy_exactly_one`, `trichotomy_examples_infinite`, `ex_polymaps_form`, `higher_monomial`, `ex_cubic_forms`, `rem_two_extra`, `prop_additive_semiring`, `ex_monoids_iso`, `image_density`, `image_cofinite`, `poly_centre`, `acm_spec`, `H_irreducibles` | Extras, Figures, Supplement, TableExtras, ImageExtras, HigherExtras, PolyMapsExtras |

## Where the Lean proofs differ from the paper

The theorems are the ones the paper states. Some proofs take a different, more elementary route:

- **Thm 7.8.** The Lean proof does not use Krull monoids or Carlitz's theorem. It works with
  explicit factorizations in H_M and uses Dirichlet's theorem, which Mathlib has:
  - (p₁p₂)(p₃p₄) = (p₁p₃)(p₂p₄) shows that factorization is not unique.
  - (pqr)(p′q′r′) = (pp′)(qq′)(rr′) shows that factorization lengths differ.
  - A weight function proves that all factorizations have the same length when M ∈ {1,2,3,4,6}.
- **Lemma 3.1.** The proof builds the "polynomial part" G of √F algebraically. It then argues
  with finite differences, instead of differentiating a series expansion term by term. Odd
  degree is excluded by applying the even case to F(X²) and F(2X²).
- **Thm 6.5.** The proof uses polynomial domination and monotonicity of g instead of inverting
  g analytically.
- **Thm 6.1(iii).** The O(log N) bound is proved from any nontrivial Pell unit; a fundamental
  unit is not needed. "Empty or infinite" uses multiplication by ε², which preserves parities.
- **Fibonacci claim after Thm 7.4.** The proof is elementary: it applies the Fibonacci
  recurrence to three consecutive images.
- Facts the paper only cites (Gauss's three-triangular theorem, Ritt's theorem, Bilu–Tichy,
  Carlitz's theorem, the Krull-monoid structure of H_M used in the first proof of Thm 7.8, and
  the weakly-Krull results of [GKR]) are not formalized. The paper's own proofs of its results
  do not depend on them: Thm 7.8 is formalized through the elementary argument given after its
  proof.


==> anc/lean_formalization/Retriangular.lean <==
import Retriangular.All


==> anc/lean_formalization/Retriangular/All.lean <==
-- Root module: imports every proof file.
import Retriangular.Proofs.Asymptotic
import Retriangular.Proofs.Between
import Retriangular.Proofs.CongruenceMonoid
import Retriangular.Proofs.Cubic
import Retriangular.Proofs.Extras
import Retriangular.Proofs.Factorization
import Retriangular.Proofs.Figures
import Retriangular.Proofs.FreeOrbit
import Retriangular.Proofs.Higher
import Retriangular.Proofs.HigherExtras
import Retriangular.Proofs.Image
import Retriangular.Proofs.ImageExtras
import Retriangular.Proofs.Local
import Retriangular.Proofs.Pell
import Retriangular.Proofs.PolyBasic
import Retriangular.Proofs.PolyMaps
import Retriangular.Proofs.PolyMapsExtras
import Retriangular.Proofs.Polygonal
import Retriangular.Proofs.Reflection
import Retriangular.Proofs.Revision
import Retriangular.Proofs.Rigidity
import Retriangular.Proofs.SelfMapBasic
import Retriangular.Proofs.SelfMaps
import Retriangular.Proofs.Sparse
import Retriangular.Proofs.SparseGeneral
import Retriangular.Proofs.Squares
import Retriangular.Proofs.Sums
import Retriangular.Proofs.Supplement
import Retriangular.Proofs.TableExtras
import Retriangular.Proofs.Triangular
import Retriangular.Proofs.Trichotomy
import Retriangular.Proofs.TwoSquares
import Retriangular.Proofs.TwoTriangular


==> anc/lean_formalization/Retriangular/Check.lean <==
import Retriangular.All

/-! Every paper statement, checked against its proof, with its axioms. -/
namespace Retri
example : Stmt_euler := euler
example : Stmt_plutarch := plutarch
example : Stmt_triSet_eq := triSet_eq
example : Stmt_thm_main := thm_main
example : Stmt_retriangular := retriangular
example : Stmt_lem_squares := lem_squares
example : Stmt_rigidity := rigidity
example : Stmt_rigidity_converse := rigidity_converse
example : Stmt_cor_strong := cor_strong
example : Stmt_geom_graph := geom_graph
example : Stmt_geom_induced := geom_induced
example : Stmt_geom_euler := geom_euler
example : Stmt_fig_9T4 := fig_9T4
example : Stmt_diophantus := diophantus
example : Stmt_M_values := M_values
example : Stmt_thm_polygonal := thm_polygonal
example : Stmt_thm_polygonal_converse := thm_polygonal_converse
example : Stmt_thmA := thmA
example : Stmt_cor_resgonal := cor_resgonal
example : Stmt_table_self := table_self
example : Stmt_rem_poly := rem_poly
example : Stmt_prop_generalized := prop_generalized
example : Stmt_gen_pentagonal := gen_pentagonal
example : Stmt_prop_reflection := prop_reflection
example : Stmt_thm_between := thm_between
example : Stmt_thm_between_identity := thm_between_identity
example : Stmt_thm_between_i := thm_between_i
example : Stmt_thm_between_ii := thm_between_ii
example : Stmt_thmB := thmB
example : Stmt_cor_divisibility := cor_divisibility
example : Stmt_cor_inclusion := cor_inclusion
example : Stmt_table_between := table_between
example : Stmt_table_targets := table_targets
example : Stmt_thm_trichotomy := thm_trichotomy
example : Stmt_trichotomy_cor := trichotomy_cor
example : Stmt_trichotomy_examples := trichotomy_examples
example : Stmt_rem_sparse_general := rem_sparse_general
example : Stmt_tri_hex := tri_hex
example : Stmt_thm_polymaps := thm_polymaps
example : Stmt_ex_polymaps := ex_polymaps
example : Stmt_thm_higher := thm_higher
example : Stmt_thm_higher_self := thm_higher_self
example : Stmt_higher_translation := higher_translation
example : Stmt_ex_cubic := ex_cubic
example : Stmt_twoTri_char := twoTri_char
example : Stmt_thm_two := thm_two
example : Stmt_rem_two := rem_two
example : Stmt_prop_basic_a := prop_basic_a
example : Stmt_prop_basic_b := prop_basic_b
example : Stmt_prop_basic_c := prop_basic_c
example : Stmt_prop_basic_d := prop_basic_d
example : Stmt_prop_additive := prop_additive
example : Stmt_ex_monoids := ex_monoids
example : Stmt_thm_sparse := thm_sparse
example : Stmt_thm_sparse_d := thm_sparse_d
example : Stmt_ex_sparse := ex_sparse
example : Stmt_prop_sums := prop_sums
example : Stmt_sums_examples := sums_examples
example : Stmt_prop_image := prop_image
example : Stmt_image_examples := image_examples
example : Stmt_prop_freeorbit := prop_freeorbit
example : Stmt_selfMaps_poly := selfMaps_poly
example : Stmt_poly_centre := poly_centre
example : Stmt_totient_small := totient_small
example : Stmt_thm_factorization := thm_factorization
example : Stmt_factorization_H := factorization_H
example : Stmt_ex_hilbert := ex_hilbert
example : Stmt_prop_local := prop_local
example : Stmt_geom_self := geom_self
example : Stmt_fig_euler := fig_euler
example : Stmt_fig_wrong := fig_wrong
example : Stmt_fig_pentagonal := fig_pentagonal
example : Stmt_table_self_lists := table_self_lists
example : Stmt_M_values_table := M_values_table
example : Stmt_trichotomy_exactly_one := trichotomy_exactly_one
example : Stmt_trichotomy_examples_infinite := trichotomy_examples_infinite
example : Stmt_ex_polymaps_form := ex_polymaps_form
example : Stmt_higher_monomial := higher_monomial
example : Stmt_ex_cubic_forms := ex_cubic_forms
example : Stmt_rem_two_extra := rem_two_extra
example : Stmt_prop_additive_semiring := prop_additive_semiring
example : Stmt_ex_monoids_iso := ex_monoids_iso
example : Stmt_image_density := image_density
example : Stmt_image_cofinite := image_cofinite
example : Stmt_acm := acm_spec
example : Stmt_H_irreducibles := H_irreducibles
example : Stmt_putnam := putnam
example : Stmt_table_self_square := table_self_square
example : Stmt_euler_two_tri := euler_two_tri
example : Stmt_H_units_remark := H_units_remark
#print axioms euler
#print axioms plutarch
#print axioms triSet_eq
#print axioms thm_main
#print axioms retriangular
#print axioms lem_squares
#print axioms rigidity
#print axioms rigidity_converse
#print axioms cor_strong
#print axioms geom_graph
#print axioms geom_induced
#print axioms geom_euler
#print axioms fig_9T4
#print axioms diophantus
#print axioms M_values
#print axioms thm_polygonal
#print axioms thm_polygonal_converse
#print axioms thmA
#print axioms cor_resgonal
#print axioms table_self
#print axioms rem_poly
#print axioms prop_generalized
#print axioms gen_pentagonal
#print axioms prop_reflection
#print axioms thm_between
#print axioms thm_between_identity
#print axioms thm_between_i
#print axioms thm_between_ii
#print axioms thmB
#print axioms cor_divisibility
#print axioms cor_inclusion
#print axioms table_between
#print axioms table_targets
#print axioms thm_trichotomy
#print axioms trichotomy_cor
#print axioms trichotomy_examples
#print axioms rem_sparse_general
#print axioms tri_hex
#print axioms thm_polymaps
#print axioms ex_polymaps
#print axioms thm_higher
#print axioms thm_higher_self
#print axioms higher_translation
#print axioms ex_cubic
#print axioms twoTri_char
#print axioms thm_two
#print axioms rem_two
#print axioms prop_basic_a
#print axioms prop_basic_b
#print axioms prop_basic_c
#print axioms prop_basic_d
#print axioms prop_additive
#print axioms ex_monoids
#print axioms thm_sparse
#print axioms thm_sparse_d
#print axioms ex_sparse
#print axioms prop_sums
#print axioms sums_examples
#print axioms prop_image
#print axioms image_examples
#print axioms prop_freeorbit
#print axioms selfMaps_poly
#print axioms poly_centre
#print axioms totient_small
#print axioms thm_factorization
#print axioms factorization_H
#print axioms ex_hilbert
#print axioms prop_local
#print axioms geom_self
#print axioms fig_euler
#print axioms fig_wrong
#print axioms fig_pentagonal
#print axioms table_self_lists
#print axioms M_values_table
#print axioms trichotomy_exactly_one
#print axioms trichotomy_examples_infinite
#print axioms ex_polymaps_form
#print axioms higher_monomial
#print axioms ex_cubic_forms
#print axioms rem_two_extra
#print axioms prop_additive_semiring
#print axioms ex_monoids_iso
#print axioms image_density
#print axioms image_cofinite
#print axioms acm_spec
#print axioms H_irreducibles
#print axioms putnam
#print axioms table_self_square
#print axioms euler_two_tri
#print axioms H_units_remark
end Retri


==> anc/lean_formalization/Retriangular/Defs.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Retriangular numbers: basic definitions

All figurate numbers are treated as real-valued polynomial functions, and the sets of
figurate numbers as subsets of `ℝ`, so that affine maps `N ↦ a N + b` with real `a, b`
can be discussed uniformly.  Throughout, the paper's `ℕ = {1, 2, 3, …}` is encoded as
`n : ℕ` together with the hypothesis `0 < n`.
-/
import Retriangular.Imports

namespace Retri

open Filter

/-! ## Triangular and polygonal numbers -/

/-- `tri x = x (x + 1) / 2`; for integers `n`, `tri n = T_n`. -/
noncomputable def tri (x : ℝ) : ℝ := x * (x + 1) / 2

/-- The set `𝒯 = {T_n : n ∈ ℕ}` of triangular numbers (with `ℕ = {1,2,…}`). -/
def triSet : Set ℝ := {y | ∃ n : ℕ, 0 < n ∧ y = tri n}

/-- `poly s x = P_s(x) = ((s-2) x² - (s-4) x) / 2`, the `s`-gonal polynomial. -/
noncomputable def poly (s : ℕ) (x : ℝ) : ℝ :=
  (((s : ℝ) - 2) * x ^ 2 - ((s : ℝ) - 4) * x) / 2

/-- The set `𝒫_s = P_s(ℕ)` of `s`-gonal numbers. -/
def polySet (s : ℕ) : Set ℝ := {y | ∃ n : ℕ, 0 < n ∧ y = poly s n}

/-- The set `P_s(ℤ)` of generalized `s`-gonal numbers. -/
def genPolySet (s : ℕ) : Set ℝ := {y | ∃ n : ℤ, y = poly s n}

/-- Vertex data of `P_s(x) = λ_s (x - ν_s)² + μ_s`. -/
noncomputable def lam (s : ℕ) : ℝ := ((s : ℝ) - 2) / 2
noncomputable def nu (s : ℕ) : ℝ := ((s : ℝ) - 4) / (2 * ((s : ℝ) - 2))
noncomputable def mu (s : ℕ) : ℝ := -((s : ℝ) - 4) ^ 2 / (8 * ((s : ℝ) - 2))

/-- `M_s = 2 (s - 2) / gcd(s, 4)`, the reduced denominator of `ν_s`. -/
def M (s : ℕ) : ℕ := 2 * (s - 2) / Nat.gcd s 4

/-- `p_s = (s - 4) / gcd(s, 4)`, the reduced numerator of `ν_s` (an integer). -/
def pnum (s : ℕ) : ℤ := ((s : ℤ) - 4) / (Nat.gcd s 4 : ℤ)

/-- The intercept `b_s(x) = (s-4)² (x² - 1) / (8 (s-2))`. -/
noncomputable def bs (s : ℕ) (x : ℝ) : ℝ := ((s : ℝ) - 4) ^ 2 * (x ^ 2 - 1) / (8 * ((s : ℝ) - 2))

/-- The self-map `E_{s,x}(N) = x² N + b_s(x)` of `𝒫_s`. -/
noncomputable def E (s : ℕ) (x : ℝ) (N : ℝ) : ℝ := x ^ 2 * N + bs s x

/-- The set `{n ∈ ℕ : a T_n + b ∈ 𝒯}` of Section 6.1. -/
def triHits (a b : ℝ) : Set ℕ := {n | 0 < n ∧ a * tri n + b ∈ triSet}

/-- The set `𝒮 = {T_i + T_j : i, j ≥ 0}` of sums of two triangular numbers. -/
def twoTriSet : Set ℤ := {N | ∃ i j : ℕ, (N : ℝ) = tri i + tri j}

/-- `Σ = {x² + y² : x, y ∈ ℤ}`, the sums of two squares. -/
def sumTwoSq : Set ℤ := {N | ∃ x y : ℤ, N = x ^ 2 + y ^ 2}

/-! ## Affine maps and the monoid of self-maps (Section 7) -/

/-- An affine map `x ↦ a x + b` of `ℝ`. -/
@[ext] structure Aff where
  a : ℝ
  b : ℝ

namespace Aff

/-- Evaluation of an affine map. -/
@[coe] def toFun (φ : Aff) (x : ℝ) : ℝ := φ.a * x + φ.b

instance : CoeFun Aff (fun _ => ℝ → ℝ) := ⟨toFun⟩

@[simp] lemma apply (φ : Aff) (x : ℝ) : φ x = φ.a * x + φ.b := rfl

/-- Multiplication is composition: `(φ * ψ) x = φ (ψ x)`. -/
instance : Mul Aff := ⟨fun φ ψ => ⟨φ.a * ψ.a, φ.a * ψ.b + φ.b⟩⟩
instance : One Aff := ⟨⟨1, 0⟩⟩

@[simp] lemma mul_a (φ ψ : Aff) : (φ * ψ).a = φ.a * ψ.a := rfl
@[simp] lemma mul_b (φ ψ : Aff) : (φ * ψ).b = φ.a * ψ.b + φ.b := rfl
@[simp] lemma one_a : (1 : Aff).a = 1 := rfl
@[simp] lemma one_b : (1 : Aff).b = 0 := rfl

instance : Monoid Aff where
  mul_assoc φ ψ χ := by ext <;> simp <;> ring
  one_mul φ := by ext <;> simp
  mul_one φ := by ext <;> simp

lemma mul_apply (φ ψ : Aff) (x : ℝ) : (φ * ψ) x = φ (ψ x) := by
  simp only [apply, mul_a, mul_b]; ring

/-- Pointwise sum of affine maps. -/
instance : Add Aff := ⟨fun φ ψ => ⟨φ.a + ψ.a, φ.b + ψ.b⟩⟩

@[simp] lemma add_a (φ ψ : Aff) : (φ + ψ).a = φ.a + ψ.a := rfl
@[simp] lemma add_b (φ ψ : Aff) : (φ + ψ).b = φ.b + ψ.b := rfl

/-- The homothety `x ↦ ω + c (x - ω)` of ratio `c` centred at `ω`. -/
def homothety (ω c : ℝ) : Aff := ⟨c, ω - c * ω⟩

end Aff

/-- `End(S)`: affine maps with `φ(S) ⊆ S` (a submonoid under composition). -/
def EndS (S : Set ℝ) : Submonoid Aff where
  carrier := {φ | Set.MapsTo φ S S}
  one_mem' := fun x hx => by simpa using hx
  mul_mem' := fun {φ ψ} hφ hψ x hx => by
    rw [Aff.mul_apply]; exact hφ (hψ hx)

/-- `End*(S)`: the non-constant affine maps with `φ(S) ⊆ S` — the *self-maps* of `S`. -/
def selfMaps (S : Set ℝ) : Submonoid Aff where
  carrier := {φ | φ.a ≠ 0 ∧ Set.MapsTo φ S S}
  one_mem' := ⟨one_ne_zero, fun x hx => by simpa using hx⟩
  mul_mem' := fun {φ ψ} hφ hψ => ⟨mul_ne_zero hφ.1 hψ.1, fun x hx => by
    rw [Aff.mul_apply]; exact hφ.2 (hψ.2 hx)⟩

/-- `Aut(S)`: the self-maps with `φ(S) = S`. -/
def AutS (S : Set ℝ) : Set Aff := {φ | φ ∈ selfMaps S ∧ φ '' S = S}

/-- `S` consists of integers. -/
def IsIntSet (S : Set ℝ) : Prop := ∀ x ∈ S, ∃ k : ℤ, x = k

/-- The gaps between consecutive elements of `S` tend to infinity, phrased without
an enumeration: for every `D` there is `R` such that distinct elements of `S` that are
at least `R` differ by at least `D`. -/
def GapsTendToInfinity (S : Set ℝ) : Prop :=
  ∀ D : ℝ, ∃ R : ℝ, ∀ x ∈ S, ∀ y ∈ S, R ≤ x → x < y → D ≤ y - x

/-- The multiplicative congruence monoid `H_M = {x ∈ ℕ : x ≡ 1 (mod M)}`. -/
def H (m : ℕ) : Submonoid ℕ where
  carrier := {x | 0 < x ∧ x ≡ 1 [MOD m]}
  one_mem' := ⟨one_pos, rfl⟩
  mul_mem' := fun {x y} hx hy => ⟨Nat.mul_pos hx.1 hy.1, by simpa using hx.2.mul hy.2⟩

/-! ## Factorization in monoids -/

/-- Every element is a product of irreducible elements. -/
def Atomic' (α : Type*) [Monoid α] : Prop :=
  ∀ x : α, ∃ l : List α, (∀ y ∈ l, Irreducible y) ∧ l.prod = x

/-- Factorizations into irreducibles are unique up to order. -/
def UniqueFactorization' (α : Type*) [Monoid α] : Prop :=
  ∀ l₁ l₂ : List α, (∀ y ∈ l₁, Irreducible y) → (∀ y ∈ l₂, Irreducible y) →
    l₁.prod = l₂.prod → l₁.Perm l₂

/-- All factorizations of an element into irreducibles have the same length. -/
def HalfFactorial' (α : Type*) [Monoid α] : Prop :=
  ∀ l₁ l₂ : List α, (∀ y ∈ l₁, Irreducible y) → (∀ y ∈ l₂, Irreducible y) →
    l₁.prod = l₂.prod → l₁.length = l₂.length

/-- Counting function `S(N) = |S ∩ [1, N]|`. -/
noncomputable def countUpTo (S : Set ℝ) (N : ℝ) : ℕ := (S ∩ Set.Icc 1 N).ncard


/-! ## Further notions used in the statements -/

/-- The affine map `E_{s,x}` as an element of `Aff`. -/
noncomputable def Eaff (s : ℕ) (x : ℝ) : Aff := ⟨x ^ 2, bs s x⟩

/-- `a` is *retriangular*: `a ∈ ℕ` and there is `b ∈ ℕ` with `a 𝒯 + b ⊆ 𝒯`. -/
def IsRetriangular (a : ℕ) : Prop :=
  0 < a ∧ ∃ b : ℕ, 0 < b ∧ ∀ T ∈ triSet, (a : ℝ) * T + b ∈ triSet

/-- `a` is *re-`s`-gonal*: `a ∈ ℕ` and there is `b ∈ ℕ` with `a 𝒫_s + b ⊆ 𝒫_s`. -/
def IsResgonal (s a : ℕ) : Prop :=
  0 < a ∧ ∃ b : ℕ, 0 < b ∧ ∀ y ∈ polySet s, (a : ℝ) * y + b ∈ polySet s

/-- `ρ` is admissible for `s → t` (Theorem 5.1): `ρ ∈ ℕ` and `ν_t - ρ ν_s ∈ ℤ`. -/
def Admissible (s t ρ : ℕ) : Prop := 0 < ρ ∧ ∃ β : ℤ, (β : ℝ) = nu t - ρ * nu s

/-- The inverse of `s ↦ M_s` (Corollary 5.2). -/
def Minv (m : ℕ) : ℕ := if m % 2 = 1 then 2 * m + 2 else if m % 4 = 2 then m / 2 + 2 else m + 2

/-- The set of values `f(n)`, `n ∈ ℕ`, of a real polynomial. -/
def figSet (f : Polynomial ℝ) : Set ℝ := {y | ∃ n : ℕ, 0 < n ∧ y = f.eval (n : ℝ)}

/-- `θ_f` with `f(x) = λ_f (x + θ_f)^d + O(x^{d-2})`, i.e. `θ_f = f_{d-1} / (d λ_f)`. -/
noncomputable def theta (f : Polynomial ℝ) : ℝ :=
  f.coeff (f.natDegree - 1) / (f.natDegree * f.leadingCoeff)

/-- `T_x = x (x+1) / 2` as a rational polynomial. -/
noncomputable def triPoly : Polynomial ℚ := Polynomial.C (1 / 2 : ℚ) * Polynomial.X * (Polynomial.X + 1)

/-- `ι(x) = -1 - x`. -/
noncomputable def iotaPoly : Polynomial ℚ := -1 - Polynomial.X

/-- The symmetry condition `g ∘ ι = g` or `g ∘ ι = ι ∘ g` of Theorem 6.3. -/
def SymmCond (g : Polynomial ℚ) : Prop :=
  g.comp iotaPoly = g ∨ g.comp iotaPoly = iotaPoly.comp g

/-- Triangular numbers as a subset of `ℚ`. -/
def ratTriSet : Set ℚ := {y | ∃ n : ℕ, 0 < n ∧ y = n * (n + 1) / 2}

/-- `𝒯₀ = 𝒯 ∪ {0}`. -/
def triSet0 : Set ℝ := insert 0 triSet

/-- The primes, the squarefree positive integers, and `Σ`, as subsets of `ℝ`. -/
def primeSet : Set ℝ := {y | ∃ p : ℕ, p.Prime ∧ y = p}
def sqfreeSet : Set ℝ := {y | ∃ n : ℕ, 0 < n ∧ Squarefree n ∧ y = n}
def sigmaSet : Set ℝ := (fun z : ℤ => (z : ℝ)) '' sumTwoSq

/-- The basis of the free monoid `End*(Σ)` (Proposition 7.10(c)). -/
def sigmaBasis : Set ℕ :=
  {n | n = 2 ∨ (n.Prime ∧ n % 4 = 1) ∨ ∃ q : ℕ, q.Prime ∧ q % 4 = 3 ∧ n = q ^ 2}

/-- Tetrahedral, square pyramidal, octahedral, centred cube and pentatope polynomials. -/
noncomputable def tetraPoly : Polynomial ℝ :=
  Polynomial.C (1 / 6 : ℝ) * Polynomial.X * (Polynomial.X + 1) * (Polynomial.X + 2)
noncomputable def pyrPoly : Polynomial ℝ :=
  Polynomial.C (1 / 6 : ℝ) * Polynomial.X * (Polynomial.X + 1) * (2 * Polynomial.X + 1)
noncomputable def octaPoly : Polynomial ℝ :=
  Polynomial.C (1 / 3 : ℝ) * (2 * Polynomial.X ^ 3 + Polynomial.X)
noncomputable def cenCubePoly : Polynomial ℝ :=
  Polynomial.X ^ 3 + (Polynomial.X - 1) ^ 3
noncomputable def pentatopePoly : Polynomial ℝ :=
  Polynomial.C (1 / 24 : ℝ) * Polynomial.X * (Polynomial.X + 1) * (Polynomial.X + 2) *
    (Polynomial.X + 3)

/-- The arithmetical congruence monoid `M_{a,b} = {1} ∪ {x ∈ ℕ : x ≡ a (mod b)}` (Section 7.5). -/
def acm (a b : ℕ) : Set ℕ := {x | x = 1 ∨ (0 < x ∧ x ≡ a [MOD b])}

end Retri


==> anc/lean_formalization/Retriangular/Imports.lean <==
/-
The Mathlib modules used by this development (a subset of Mathlib, so that the
project can be built without compiling all of Mathlib).
-/
import Mathlib.Tactic
import Mathlib.NumberTheory.LSeries.PrimesInAP
import Mathlib.NumberTheory.SumTwoSquares
import Mathlib.NumberTheory.Pell
import Mathlib.NumberTheory.Zsqrtd.Basic
import Mathlib.Analysis.Polynomial.Basic
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Algebra.Group.ForwardDiff
import Mathlib.Data.Real.Irrational
import Mathlib.NumberTheory.Real.GoldenRatio


==> anc/lean_formalization/Retriangular/Proofs/Asymptotic.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Analytic lemmas used throughout

* `int_seq_tendsto`: an integer sequence that converges in `ℝ` is eventually constant,
  and its limit is that integer.
* `sqrt_asymp`: if `X_n ≥ 0`, `Y_n → ∞` and `X_n² = c Y_n² + δ`, then `X_n - √c Y_n → 0`.
-/
import Retriangular.Statements

namespace Retri

open Filter Topology

/-- An integer sequence converging in `ℝ` is eventually constant, equal to its limit. -/
theorem int_seq_tendsto {u : ℕ → ℤ} {L : ℝ} (h : Tendsto (fun n => (u n : ℝ)) atTop (𝓝 L)) :
    ∃ k : ℤ, L = k ∧ ∀ᶠ n in atTop, u n = k := by
  have h1 : ∀ᶠ n in atTop, |(u n : ℝ) - L| < 1 / 2 := by
    obtain ⟨N, hN⟩ := (Metric.tendsto_atTop.1 h) (1 / 2) (by norm_num)
    exact eventually_atTop.2 ⟨N, fun n hn => by simpa [Real.dist_eq] using hN n hn⟩
  obtain ⟨N, hN⟩ := eventually_atTop.1 h1
  have hconst : ∀ n ≥ N, u n = u N := by
    intro n hn
    have a1 := hN n hn
    have a2 := hN N le_rfl
    have h3 : |((u n - u N : ℤ) : ℝ)| < 1 := by
      push_cast
      have : (u n : ℝ) - u N = ((u n : ℝ) - L) - ((u N : ℝ) - L) := by ring
      rw [this]
      calc |((u n : ℝ) - L) - ((u N : ℝ) - L)| ≤ |(u n : ℝ) - L| + |(u N : ℝ) - L| :=
            abs_sub _ _
        _ < 1 := by linarith
    have h4 : |u n - u N| < 1 := by exact_mod_cast h3
    have := abs_lt.1 h4
    omega
  refine ⟨u N, ?_, eventually_atTop.2 ⟨N, hconst⟩⟩
  have : Tendsto (fun n => (u n : ℝ)) atTop (𝓝 (u N : ℝ)) := by
    apply tendsto_const_nhds.congr'
    exact eventually_atTop.2 ⟨N, fun n hn => by simp only [hconst n hn]⟩
  exact tendsto_nhds_unique h this

/-- If `X_n ≥ 0`, `Y_n → ∞` and `X_n² = c Y_n² + δ` eventually, then `X_n - √c Y_n → 0`. -/
theorem sqrt_asymp {X Y : ℕ → ℝ} {c δ : ℝ} (hc : 0 < c) (hX : ∀ᶠ n in atTop, 0 ≤ X n)
    (hY : Tendsto Y atTop atTop) (hXY : ∀ᶠ n in atTop, X n ^ 2 = c * Y n ^ 2 + δ) :
    Tendsto (fun n => X n - Real.sqrt c * Y n) atTop (𝓝 0) := by
  set r := Real.sqrt c with hr_def
  have hr : 0 < r := Real.sqrt_pos.2 hc
  have hr2 : r ^ 2 = c := Real.sq_sqrt hc.le
  have hbound : ∀ᶠ n in atTop, ‖X n - r * Y n‖ ≤ |δ| / (r * Y n) := by
    filter_upwards [hX, hXY, hY.eventually_gt_atTop 0] with n h1 h2 h3
    have hrY : 0 < r * Y n := mul_pos hr h3
    have hpos : 0 < X n + r * Y n := by linarith
    have key : X n - r * Y n = δ / (X n + r * Y n) := by
      rw [eq_div_iff hpos.ne']
      have : (X n - r * Y n) * (X n + r * Y n) = X n ^ 2 - r ^ 2 * Y n ^ 2 := by ring
      rw [this, h2, hr2]; ring
    rw [Real.norm_eq_abs, key, abs_div, abs_of_pos hpos]
    exact div_le_div_of_nonneg_left (abs_nonneg _) hrY (by linarith)
  have hlim : Tendsto (fun n => |δ| / (r * Y n)) atTop (𝓝 0) :=
    tendsto_const_nhds.div_atTop (Tendsto.const_mul_atTop hr hY)
  exact squeeze_zero_norm' hbound hlim

/-- `n - ν → ∞` along the naturals. -/
theorem tendsto_natCast_sub (ν : ℝ) : Tendsto (fun n : ℕ => (n : ℝ) - ν) atTop atTop := by
  simpa [sub_eq_add_neg] using
    tendsto_atTop_add_const_right atTop (-ν) tendsto_natCast_atTop_atTop

/-- An eventually-constant sequence tending to `0` is eventually `0`; more precisely, if
`f` is eventually equal to `c` and tends to `L`, then `c = L`. -/
theorem eventually_const_tendsto {f : ℕ → ℝ} {c L : ℝ} (h1 : ∀ᶠ n in atTop, f n = c)
    (h2 : Tendsto f atTop (𝓝 L)) : c = L := by
  have : Tendsto f atTop (𝓝 c) := tendsto_const_nhds.congr' (h1.mono fun n hn => hn.symm)
  exact tendsto_nhds_unique this h2

end Retri


==> anc/lean_formalization/Retriangular/Proofs/Between.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Section 5: maps between polygonal families

Theorem 5.1, Theorem B, Corollaries 5.2 and 5.3, Tables 2 and 3.
-/
import Retriangular.Proofs.Polygonal

namespace Retri

open Filter Topology

namespace Between

variable {s t : ℕ}

/-- The index `ρ n + β` is positive for `n ≥ 1`. -/
lemma idx_pos (hs : 3 ≤ s) (ht : 3 ≤ t) {ρ : ℕ} {β : ℤ} (hρ : 0 < ρ)
    (hβ : (β : ℝ) = nu t - ρ * nu s) {n : ℕ} (hn : 0 < n) : 0 < (ρ : ℤ) * n + β := by
  have h1 := nu_lt_half hs
  have h2 := neg_half_le_nu ht
  have hn' : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hρ' : (1 : ℝ) ≤ ρ := by exact_mod_cast hρ
  have : (0 : ℝ) < ρ * n + β := by
    rw [hβ]
    nlinarith [mul_pos (by linarith : (0 : ℝ) < ρ) (by linarith : (0 : ℝ) < n - nu s - 1 / 2)]
  exact_mod_cast this

/-- The identity `a P_s(x) + b = P_t(ρ x + β)`. -/
lemma ident (hs : 3 ≤ s) (ht : 3 ≤ t) {ρ : ℕ} {β : ℤ} {a b : ℝ}
    (hβ : (β : ℝ) = nu t - ρ * nu s) (ha : a = (ρ : ℝ) ^ 2 * ((t : ℝ) - 2) / ((s : ℝ) - 2))
    (hb : b = poly t β) (x : ℝ) : a * poly s x + b = poly t (ρ * x + β) := by
  have hs2 := (s_sub_two_pos hs).ne'
  have h1 : a * lam s = (ρ : ℝ) ^ 2 * lam t := by
    rw [ha]; unfold lam; field_simp
  have h3 : a * mu s + b = mu t := by
    rw [mu_eq_neg hs, mu_eq_neg ht, hb, poly_vertex ht, hβ, mu_eq_neg ht]
    linear_combination (-(nu s) ^ 2) * h1
  have := rigidity_converse (lam s) (nu s) (mu s) (lam t) (nu t) (mu t) a b ρ β h1 hβ h3 x
  rw [poly_vertex hs, poly_vertex ht]
  exact this

lemma int_div_iff {A B : ℤ} (hB : B ≠ 0) : (∃ β : ℤ, (β : ℝ) = (A : ℝ) / B) ↔ B ∣ A := by
  have hB' : (B : ℝ) ≠ 0 := by exact_mod_cast hB
  constructor
  · rintro ⟨β, hβ⟩
    have : ((β * B : ℤ) : ℝ) = (A : ℝ) := by push_cast; rw [hβ]; field_simp
    exact ⟨β, by rw [mul_comm]; exact_mod_cast this.symm⟩
  · rintro ⟨k, rfl⟩
    exact ⟨k, by push_cast; try field_simp⟩

/-- Integrality of `ν_t - ρ ν_s` as a divisibility. -/
lemma adm_dvd (hs : 3 ≤ s) (ht : 3 ≤ t) (ρ : ℕ) :
    (∃ β : ℤ, (β : ℝ) = nu t - ρ * nu s) ↔
      ((M s : ℤ) * M t) ∣ (pnum t * M s - ρ * pnum s * M t) := by
  have hMs : (M s : ℝ) ≠ 0 := by exact_mod_cast (M_pos hs).ne'
  have hMt : (M t : ℝ) ≠ 0 := by exact_mod_cast (M_pos ht).ne'
  have : nu t - ρ * nu s =
      (((pnum t * M s - ρ * pnum s * M t : ℤ) : ℝ)) / (((M s : ℤ) * M t : ℤ) : ℝ) := by
    rw [nu_eq hs, nu_eq ht]; push_cast; field_simp; try ring
  rw [this]
  exact int_div_iff (by have := M_pos hs; have := M_pos ht; positivity)

lemma adm_iff (hs : 3 ≤ s) (ht : 3 ≤ t) (ρ : ℕ) :
    Admissible s t ρ ↔ 0 < ρ ∧ ((M s : ℤ) * M t) ∣ (pnum t * M s - ρ * pnum s * M t) := by
  unfold Admissible; rw [adm_dvd hs ht]

lemma Minv_M (hs : 3 ≤ s) : Minv (M s) = s := by
  rcases gcd_four_cases s with ⟨h1, _⟩ | ⟨h1, _⟩ | ⟨h1, _⟩
  · rw [M_odd hs h1]; unfold Minv; split_ifs <;> omega
  · rw [M_two hs h1]; unfold Minv; split_ifs <;> omega
  · rw [M_zero hs h1]; unfold Minv; split_ifs <;> omega

lemma Minv_spec {m : ℕ} (hm : 0 < m) : 3 ≤ Minv m ∧ M (Minv m) = m := by
  unfold Minv
  split_ifs with h1 h2
  · exact ⟨by omega, by rw [M_zero (by omega) (by omega)]; omega⟩
  · exact ⟨by omega, by rw [M_odd (by omega) (by omega)]; omega⟩
  · exact ⟨by omega, by rw [M_two (by omega) (by omega)]; omega⟩

lemma le_two_M (ht : 3 ≤ t) : t ≤ 2 * M t + 2 := by
  have := Minv_M ht
  unfold Minv at this
  split_ifs at this <;> omega

/-- A map `a 𝒫_s + b ⊆ 𝒫_t` with `a ≠ 0` has `a > 0`. -/
lemma pos_of_maps (hs : 3 ≤ s) (ht : 3 ≤ t) {a b : ℝ} (ha : a ≠ 0)
    (h : ∀ y ∈ polySet s, a * y + b ∈ polySet t) : 0 < a := by
  rcases lt_or_gt_of_ne ha with ha' | ha'
  · exfalso
    obtain ⟨n, hn⟩ := exists_nat_gt ((|b| + 1) / (-a))
    have hpos : (0 : ℝ) < (|b| + 1) / (-a) := div_pos (by positivity) (by linarith)
    have hn0 : 0 < n := by
      have : (0 : ℝ) < n := lt_trans hpos hn
      exact_mod_cast this
    have h1 := one_le_of_mem_polySet ht (h _ ⟨n, hn0, rfl⟩)
    have h2 := poly_ge_self hs n
    have h3 : |b| + 1 < -a * n := by rwa [div_lt_iff₀ (by linarith), mul_comm] at hn
    have h4 : b ≤ |b| := le_abs_self b
    nlinarith
  · exact ha'

lemma tri_eq_poly3 (x : ℝ) : tri x = poly 3 x := by unfold tri poly; push_cast; ring

lemma triSet_eq_polySet3 : triSet = polySet 3 := by
  ext y; simp only [triSet, polySet, tri_eq_poly3]

end Between

open Between

theorem thm_between : Stmt_thm_between := by
  intro s t a b hs ht ha
  have hs2 := (s_sub_two_pos hs)
  constructor
  · intro h
    have h' : ∀ᶠ n : ℕ in atTop, ∃ m : ℕ, 0 < m ∧
        a * (lam s * ((n : ℝ) - nu s) ^ 2 + mu s) + b = lam t * ((m : ℝ) - nu t) ^ 2 + mu t := by
      filter_upwards [eventually_gt_atTop 0] with n hn
      obtain ⟨m, hm, e⟩ := h _ ⟨n, hn, rfl⟩
      exact ⟨m, hm, by rw [← poly_vertex hs, ← poly_vertex ht]; exact e⟩
    obtain ⟨ρ, hρ, β, h1, h2, -, h4⟩ :=
      rigidity _ _ _ _ _ _ a b (lam_pos hs) (lam_pos ht) ha h'
    refine ⟨ρ, hρ, β, h2, ?_, ?_⟩
    · unfold lam at h1
      rw [eq_div_iff hs2.ne']
      linarith
    · have := h4 0
      rw [← poly_vertex hs, ← poly_vertex ht, poly_zero] at this
      simpa using this
  · rintro ⟨ρ, hρ, β, hβ, ha', hb⟩ y ⟨n, hn, rfl⟩
    have hp := idx_pos hs ht hρ hβ hn
    refine ⟨((ρ : ℤ) * n + β).toNat, by omega, ?_⟩
    rw [ident hs ht hβ ha' hb]
    have e1 : ((((ρ : ℤ) * n + β).toNat : ℕ) : ℤ) = (ρ : ℤ) * n + β := Int.toNat_of_nonneg hp.le
    have e2 : ((((ρ : ℤ) * n + β).toNat : ℕ) : ℝ) = (ρ : ℝ) * n + β := by exact_mod_cast e1
    rw [e2]

theorem thm_between_identity : Stmt_thm_between_identity := by
  intro s t ρ β a b hs ht hρ hβ ha hb
  have hid := ident hs ht hβ ha hb
  refine ⟨hid, ?_, ?_⟩
  · have h1 := hid 1
    rw [poly_one, mul_one, mul_one] at h1
    obtain ⟨k1, hk1⟩ := poly_int t ((ρ : ℤ) + β)
    obtain ⟨k0, hk0⟩ := poly_int t β
    have hk : a = ((k1 - k0 : ℤ) : ℝ) := by
      push_cast at hk1 ⊢; rw [← hk1, ← hk0, ← hb]; linarith
    have hapos : 0 < a := by
      rw [ha]
      have := s_sub_two_pos hs; have := s_sub_two_pos ht
      have : (0 : ℝ) < ρ := by exact_mod_cast hρ
      positivity
    have hpos : 0 < k1 - k0 := by
      have : (0 : ℝ) < ((k1 - k0 : ℤ) : ℝ) := hk ▸ hapos
      exact_mod_cast this
    refine ⟨(k1 - k0).toNat, ?_⟩
    rw [hk]
    exact_mod_cast (Int.toNat_of_nonneg hpos.le).symm
  · obtain ⟨k, hk⟩ := poly_int t β
    have hk0 : 0 ≤ k := by
      have := poly_int_nonneg ht β
      rw [hk] at this; exact_mod_cast this
    refine ⟨k.toNat, ?_⟩
    rw [hb, hk]
    exact_mod_cast (Int.toNat_of_nonneg hk0).symm

theorem thm_between_i : Stmt_thm_between_i := by
  intro s t hs ht
  have hMs := M_pos hs
  have hMt := M_pos ht
  -- second part first
  have part2 : M t ∣ M s → ∃ r : ℕ, ∀ ρ : ℕ, 0 < ρ → (Admissible s t ρ ↔ ρ ≡ r [MOD M s]) := by
    rintro ⟨k, hk⟩
    obtain ⟨u, w, huw⟩ := pnum_M_coprime hs
    set c : ℤ := pnum t * k * u with hc
    have hMsZ : (0 : ℤ) < M s := by exact_mod_cast hMs
    have hr0 : 0 ≤ c % (M s : ℤ) := Int.emod_nonneg _ hMsZ.ne'
    refine ⟨(c % (M s : ℤ)).toNat, fun ρ hρ => ?_⟩
    rw [adm_iff hs ht, Nat.modEq_iff_dvd]
    have hr : (((c % (M s : ℤ)).toNat : ℕ) : ℤ) = c % (M s : ℤ) := Int.toNat_of_nonneg hr0
    rw [hr]
    have hkZ : (M s : ℤ) = M t * k := by exact_mod_cast hk
    have hMtZ : (0 : ℤ) < M t := by exact_mod_cast hMt
    -- reduce `M_s M_t ∣ (p_t k - ρ p_s) M_t` to `M_s ∣ p_t k - ρ p_s`
    have e1 : pnum t * M s - ρ * pnum s * M t = (pnum t * k - ρ * pnum s) * M t := by
      rw [hkZ]; ring
    rw [e1, mul_dvd_mul_iff_right hMtZ.ne']
    have e2 : pnum t * k - ρ * pnum s =
        pnum s * (c % (M s : ℤ) - ρ) + (M s : ℤ) * (pnum t * k * w + pnum s * (c / (M s : ℤ))) := by
      have := Int.emod_add_mul_ediv c (M s : ℤ)
      rw [hc] at this ⊢
      linear_combination -(pnum t * k) * huw - pnum s * this
    rw [e2, dvd_add_left (dvd_mul_right _ _)]
    constructor
    · rintro ⟨-, h⟩; exact (pnum_M_coprime hs).symm.dvd_of_dvd_mul_left h
    · intro h; exact ⟨hρ, dvd_mul_of_dvd_right h _⟩
  refine ⟨⟨?_, ?_⟩, part2⟩
  · rintro ⟨ρ, hρ⟩
    rw [adm_iff hs ht] at hρ
    obtain ⟨-, h⟩ := hρ
    have h1 : (M t : ℤ) ∣ pnum t * M s - ρ * pnum s * M t := (dvd_mul_left _ _).trans h
    have h2 : (M t : ℤ) ∣ pnum t * M s := by
      have := dvd_add h1 (dvd_mul_left (M t : ℤ) (ρ * pnum s))
      simpa using this
    have h3 : (M t : ℤ) ∣ M s := (pnum_M_coprime ht).symm.dvd_of_dvd_mul_left h2
    exact_mod_cast h3
  · intro h
    obtain ⟨r, hr⟩ := part2 h
    refine ⟨r + M s, (hr _ (by omega)).2 ?_⟩
    exact Nat.add_modEq_right

theorem thm_between_ii : Stmt_thm_between_ii := by
  intro s t u ρ ρ' β β' a b a' b' h1 h2 x
  rw [h1 x, h2]
  congr 1
  push_cast; ring

lemma Between.maps_iff (hs : 3 ≤ s) (ht : 3 ≤ t) :
    (∃ a b : ℝ, 0 < a ∧ ∀ y ∈ polySet s, a * y + b ∈ polySet t) ↔ M t ∣ M s := by
  rw [← (thm_between_i s t hs ht).1]
  constructor
  · rintro ⟨a, b, ha, h⟩
    obtain ⟨ρ, hρ, β, hβ, -, -⟩ := (thm_between s t a b hs ht ha).1 h
    exact ⟨ρ, hρ, β, hβ⟩
  · rintro ⟨ρ, hρ, β, hβ⟩
    have hapos : (0 : ℝ) < (ρ : ℝ) ^ 2 * ((t : ℝ) - 2) / ((s : ℝ) - 2) := by
      have := s_sub_two_pos hs; have := s_sub_two_pos ht
      have : (0 : ℝ) < ρ := by exact_mod_cast hρ
      positivity
    exact ⟨_, poly t β, hapos,
      (thm_between s t _ _ hs ht hapos).2 ⟨ρ, hρ, β, hβ, rfl, rfl⟩⟩

theorem thmB : Stmt_thmB := by
  refine ⟨fun s t hs ht => Between.maps_iff hs ht, ?_, ?_, ?_⟩
  · intro s hs; exact M_pos hs
  · intro s₁ h₁ s₂ h₂ e
    rw [← Minv_M h₁, e, Minv_M h₂]
  · intro m hm
    exact ⟨Minv m, (Minv_spec hm).1, (Minv_spec hm).2⟩

lemma Between.maps_iff' (hs : 3 ≤ s) (ht : 3 ≤ t) :
    (∃ a b : ℝ, a ≠ 0 ∧ ∀ y ∈ polySet s, a * y + b ∈ polySet t) ↔ M t ∣ M s := by
  rw [← Between.maps_iff hs ht]
  constructor
  · rintro ⟨a, b, ha, h⟩; exact ⟨a, b, pos_of_maps hs ht ha h, h⟩
  · rintro ⟨a, b, ha, h⟩; exact ⟨a, b, ha.ne', h⟩

theorem cor_divisibility : Stmt_cor_divisibility := by
  refine ⟨fun s hs => Minv_M hs, fun m hm => Minv_spec hm,
    fun s t hs ht => Between.maps_iff' hs ht, ?_, ?_, ?_, ?_⟩
  · -- (a)
    intro s hs
    have hnu4 : nu 4 = 0 := by unfold nu; norm_num
    refine ⟨fun ρ => ?_, fun x => ?_⟩
    · unfold Admissible
      rw [hnu4]
      have := int_nu_iff hs (-(ρ : ℤ))
      push_cast at this
      rw [show ∀ z : ℝ, 0 - z = -z from fun z => by ring, show (-(ρ : ℝ) * nu s) = -(ρ * nu s) by ring]
        at *
      rw [this, dvd_neg]
      exact Iff.rfl.and (by exact_mod_cast Iff.rfl)
    · have hg : (0 : ℝ) < Nat.gcd s 4 := by
        exact_mod_cast Nat.gcd_pos_of_pos_right _ (by norm_num)
      have hM : (M s : ℝ) * Nat.gcd s 4 = 2 * ((s : ℝ) - 2) := by exact_mod_cast M_mul_gcd hs
      have hp : (pnum s : ℝ) * Nat.gcd s 4 = (s : ℝ) - 4 := by exact_mod_cast pnum_mul_gcd
      have hM' : (M s : ℝ) = 2 * ((s : ℝ) - 2) / Nat.gcd s 4 := by
        rw [eq_div_iff hg.ne']; exact hM
      have hp' : (pnum s : ℝ) = ((s : ℝ) - 4) / Nat.gcd s 4 := by
        rw [eq_div_iff hg.ne']; exact hp
      have hs2 := (s_sub_two_pos hs).ne'
      rw [hM', hp']
      unfold poly
      field_simp
      ring
  · -- (b)
    rintro t ht h
    have h1 := (Between.maps_iff' (by norm_num) ht).1 h
    have : M 4 = 1 := by decide
    rw [this, Nat.dvd_one] at h1
    rw [← Minv_M ht, h1]; decide
  · -- (c)
    intro s hs
    rw [triSet_eq_polySet3, Between.maps_iff' hs le_rfl, show M 3 = 2 by decide,
      ← even_iff_two_dvd]
    refine ⟨Iff.rfl, ?_⟩
    rw [Ne, ← M_odd_iff hs, Nat.not_odd_iff_even]
  · -- (d)
    intro s t hs ht h1 h2
    have e : M s = M t :=
      Nat.dvd_antisymm ((Between.maps_iff' ht hs).1 h2) ((Between.maps_iff' hs ht).1 h1)
    rw [← Minv_M hs, e, Minv_M ht]

theorem cor_inclusion : Stmt_cor_inclusion := by
  refine ⟨?_, fun n => by unfold poly tri; push_cast; ring⟩
  intro s t hs ht hst
  constructor
  · intro hsub
    have h : ∀ y ∈ polySet s, (1 : ℝ) * y + 0 ∈ polySet t := by
      intro y hy; simpa using hsub hy
    obtain ⟨ρ, hρ, β, hβ, ha, hb⟩ := (thm_between s t 1 0 hs ht one_pos).1 h
    have hs2 := (s_sub_two_pos hs)
    have ht2 := (s_sub_two_pos ht)
    -- integer equations
    have E1R : (s : ℝ) - 2 = (ρ : ℝ) ^ 2 * ((t : ℝ) - 2) := by
      rw [eq_div_iff hs2.ne'] at ha; linarith
    have E2R : (β : ℝ) * (((t : ℝ) - 2) * β - ((t : ℝ) - 4)) = 0 := by
      unfold poly at hb; linarith
    have E3R : 2 * ((t : ℝ) - 2) * ((s : ℝ) - 2) * β =
        ((t : ℝ) - 4) * ((s : ℝ) - 2) - ρ * ((s : ℝ) - 4) * ((t : ℝ) - 2) := by
      rw [hβ]; unfold nu; field_simp; try ring
    have E1 : (s : ℤ) - 2 = (ρ : ℤ) ^ 2 * ((t : ℤ) - 2) := by exact_mod_cast E1R
    have E2 : β * (((t : ℤ) - 2) * β - ((t : ℤ) - 4)) = 0 := by exact_mod_cast E2R
    have E3 : 2 * ((t : ℤ) - 2) * ((s : ℤ) - 2) * β =
        ((t : ℤ) - 4) * ((s : ℤ) - 2) - ρ * ((s : ℤ) - 4) * ((t : ℤ) - 2) := by exact_mod_cast E3R
    have hρZ : (1 : ℤ) ≤ ρ := by exact_mod_cast hρ
    have ht3 : (3 : ℤ) ≤ t := by exact_mod_cast ht
    have hβc : β = 0 ∨ ((t : ℤ) = 3 ∧ β = -1) := by
      rcases mul_eq_zero.1 E2 with h0 | h0
      · exact Or.inl h0
      · rcases lt_trichotomy β 0 with hn | hn | hn
        · right
          have : ((t : ℤ) - 2) * β ≤ -((t : ℤ) - 2) := by nlinarith
          constructor <;> nlinarith
        · exact Or.inl hn
        · exfalso
          have : ((t : ℤ) - 2) * β ≥ (t : ℤ) - 2 := by nlinarith
          nlinarith
    rcases hβc with h0 | ⟨ht3', hm1⟩
    · exfalso
      rw [h0] at E3
      have key : (ρ * ((t : ℤ) - 2)) * (((ρ : ℤ) - 1) * (ρ * ((t : ℤ) - 2) + 2)) = 0 := by
        linear_combination E3 - (ρ * ((t : ℤ) - 2) - ((t : ℤ) - 4)) * E1
      have hA0 : (0 : ℤ) < (ρ : ℤ) * ((t : ℤ) - 2) := mul_pos (by omega) (by omega)
      have hA : (ρ : ℤ) * ((t : ℤ) - 2) ≠ 0 := hA0.ne'
      have hB : (ρ : ℤ) * ((t : ℤ) - 2) + 2 ≠ 0 := by omega
      rcases mul_eq_zero.1 key with h | h
      · exact hA h
      · rcases mul_eq_zero.1 h with h | h
        · have : (ρ : ℤ) = 1 := by linarith
          rw [this] at E1
          apply hst; omega
        · exact hB h
    · rw [ht3', hm1] at E3
      rw [ht3'] at E1
      have key : ((ρ : ℤ) - 2) * ((ρ : ℤ) + 1) * ρ = 0 := by
        linear_combination E3 + (1 - (ρ : ℤ)) * E1
      have hρ2 : (ρ : ℤ) = 2 := by
        rcases mul_eq_zero.1 key with h | h
        · rcases mul_eq_zero.1 h with h | h
          · linarith
          · linarith
        · linarith
      rw [hρ2] at E1
      constructor <;> omega
  · rintro ⟨rfl, rfl⟩ y ⟨n, hn, rfl⟩
    refine ⟨2 * n - 1, by omega, ?_⟩
    have : ((2 * n - 1 : ℕ) : ℝ) = 2 * (n : ℝ) - 1 := by
      rw [Nat.cast_sub (by omega)]; push_cast; ring
    rw [this]; unfold poly; push_cast; ring

lemma Between.table_check (hs : 3 ≤ s) (ht : 3 ≤ t) (ρ₀ : ℕ)
    (h : (0 < ρ₀ ∧ ((M s : ℤ) * M t) ∣ (pnum t * M s - ρ₀ * pnum s * M t)) ∧
      ∀ ρ < ρ₀, ¬ (0 < ρ ∧ ((M s : ℤ) * M t) ∣ (pnum t * M s - ρ * pnum s * M t))) :
    Admissible s t ρ₀ ∧ ∀ ρ < ρ₀, ¬ Admissible s t ρ := by
  simp only [adm_iff hs ht]; exact h

theorem table_between : Stmt_table_between := by
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  all_goals try (intro n; unfold poly; push_cast; ring)
  intro st hst
  simp only [List.mem_cons, List.not_mem_nil, or_false] at hst
  rcases hst with rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl <;>
  exact Between.table_check (by norm_num) (by norm_num) _ (by decide)

lemma Between.targets_crit (s : ℕ) (hs : 3 ≤ s) (L : List ℕ)
    (hL : ∀ t < 2 * M s + 3, (3 ≤ t ∧ M t ∣ M s) ↔ t ∈ L) (hL2 : ∀ t ∈ L, t < 2 * M s + 3) :
    ∀ t : ℕ, (3 ≤ t ∧ ∃ a b : ℝ, 0 < a ∧ ∀ y ∈ polySet s, a * y + b ∈ polySet t) ↔ t ∈ L := by
  intro t
  have e : (3 ≤ t ∧ ∃ a b : ℝ, 0 < a ∧ ∀ y ∈ polySet s, a * y + b ∈ polySet t) ↔
      (3 ≤ t ∧ M t ∣ M s) := by
    constructor
    · rintro ⟨ht, h⟩; exact ⟨ht, (Between.maps_iff hs ht).1 h⟩
    · rintro ⟨ht, h⟩; exact ⟨ht, (Between.maps_iff hs ht).2 h⟩
  rw [e]
  by_cases hlt : t < 2 * M s + 3
  · exact hL t hlt
  · constructor
    · rintro ⟨ht, h⟩
      have h1 := Nat.le_of_dvd (M_pos hs) h
      have h2 := le_two_M ht
      omega
    · intro h; exact absurd (hL2 t h) hlt

theorem table_targets : Stmt_table_targets := by
  intro st hst
  simp only [List.mem_cons, List.not_mem_nil, or_false] at hst
  rcases hst with rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl <;>
  exact Between.targets_crit _ (by norm_num) _ (by decide) (by decide)

end Retri


==> anc/lean_formalization/Retriangular/Proofs/CongruenceMonoid.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Section 7.5: factorization in the congruence monoids `H_M`

Small values of the totient function and of `M_s`, and the factorization properties of
`H_M = {x ≥ 1 : x ≡ 1 (mod M)}`, proved directly (without Krull monoid theory):
atomicity, unique factorization iff `M ∈ {1,2}`, half-factoriality iff `M ∈ {1,2,3,4,6}`.
-/
import Retriangular.Proofs.Polygonal

namespace Retri
namespace CongMon

/-! ### Small values of the totient function -/

lemma cop_aux {m k c : ℕ} (hc : m = c + 2 * k) (hk : k % 2 = 1) (hcd : c = 2 ∨ c = 4) :
    Nat.Coprime m k := by
  subst hc
  rw [Nat.coprime_add_mul_right_left]
  have h2 : Nat.Coprime 2 k := (Nat.Prime.coprime_iff_not_dvd Nat.prime_two).2 (by omega)
  rcases hcd with rfl | rfl
  · exact h2
  · exact (Nat.Coprime.pow_left 2 h2 : Nat.Coprime (2 ^ 2) k)

/-- For `m ≥ 7` there are three distinct residues coprime to `m`. -/
lemma three_le_totient {m : ℕ} (hm : 7 ≤ m) : 3 ≤ Nat.totient m := by
  obtain ⟨k, hk1, hkm, hcop⟩ : ∃ k, 1 < k ∧ k < m - 1 ∧ Nat.Coprime m k := by
    rcases Nat.even_or_odd m with he | ho
    · obtain ⟨t, rfl⟩ := he
      rcases Nat.even_or_odd t with ht | ht
      · obtain ⟨u, rfl⟩ := ht
        refine ⟨2 * u - 1, by omega, by omega, cop_aux (c := 2) (by omega) (by omega) (by omega)⟩
      · obtain ⟨u, rfl⟩ := ht
        refine ⟨2 * u - 1, by omega, by omega, cop_aux (c := 4) (by omega) (by omega) (by omega)⟩
    · refine ⟨2, by omega, by omega, ?_⟩
      exact Nat.Coprime.symm ((Nat.Prime.coprime_iff_not_dvd Nat.prime_two).2
        (by obtain ⟨t, rfl⟩ := ho; omega))
  rw [Nat.totient_eq_card_coprime]
  have hsub : ({1, k, m - 1} : Finset ℕ) ⊆ {a ∈ Finset.range m | m.Coprime a} := by
    intro x hx
    simp only [Finset.mem_insert, Finset.mem_singleton] at hx
    simp only [Finset.mem_filter, Finset.mem_range]
    rcases hx with rfl | rfl | rfl
    · exact ⟨by omega, Nat.coprime_one_right _⟩
    · exact ⟨by omega, hcop⟩
    · refine ⟨by omega, ?_⟩
      have : m = (m - 1) + 1 := by omega
      rw [Nat.Coprime, Nat.gcd_comm]
      conv_lhs => rw [this]
      simp
  have h3 : ({1, k, m - 1} : Finset ℕ).card = 3 :=
    Finset.card_eq_three.2 ⟨1, k, m - 1, by omega, by omega, by omega, rfl⟩
  calc 3 = ({1, k, m - 1} : Finset ℕ).card := h3.symm
    _ ≤ _ := Finset.card_le_card hsub

lemma totient_le_two_iff {m : ℕ} (hm : 0 < m) :
    Nat.totient m ≤ 2 ↔ m ∈ ({1, 2, 3, 4, 6} : Finset ℕ) := by
  constructor
  · intro h
    by_cases h7 : 7 ≤ m
    · have := three_le_totient h7; omega
    · interval_cases m <;> revert h <;> decide
  · intro h
    simp only [Finset.mem_insert, Finset.mem_singleton] at h
    rcases h with rfl | rfl | rfl | rfl | rfl <;> decide

lemma M_lower {s : ℕ} : (s - 2) / 2 ≤ M s := by
  unfold M
  have hg : Nat.gcd s 4 ≤ 4 := Nat.le_of_dvd (by norm_num) (Nat.gcd_dvd_right _ _)
  have hg0 : 0 < Nat.gcd s 4 := Nat.gcd_pos_of_pos_right _ (by norm_num)
  calc (s - 2) / 2 = 2 * (s - 2) / 4 := by omega
    _ ≤ 2 * (s - 2) / Nat.gcd s 4 := Nat.div_le_div_left hg hg0

end CongMon

theorem totient_small : Stmt_totient_small := by
  refine ⟨fun m _ => Nat.totient_eq_one_iff, fun m hm => CongMon.totient_le_two_iff hm, ?_, ?_⟩
  · intro s hs
    by_cases h : 17 ≤ s
    · have := CongMon.M_lower (s := s)
      have h1 : 7 ≤ M s := by omega
      constructor
      · intro h'; simp only [Finset.mem_insert, Finset.mem_singleton] at h'; omega
      · intro h'; simp only [Finset.mem_insert, Finset.mem_singleton] at h'; omega
    · interval_cases s <;> decide
  · intro s hs
    by_cases h : 17 ≤ s
    · have := CongMon.M_lower (s := s)
      have h1 : 7 ≤ M s := by omega
      constructor
      · intro h'; simp only [Finset.mem_insert, Finset.mem_singleton] at h'; omega
      · intro h'; simp only [Finset.mem_insert, Finset.mem_singleton] at h'; omega
    · interval_cases s <;> decide

namespace CongMon

/-! ### Basic facts on `H_M` -/

variable {m : ℕ}

lemma isUnit_iff (a : H m) : IsUnit a ↔ a = 1 := by
  constructor
  · intro h
    have h' := h.map (H m).subtype
    rw [Nat.isUnit_iff] at h'
    exact Subtype.ext h'
  · rintro rfl; exact isUnit_one

lemma val_ne_one {a : H m} (h : a ≠ 1) : (a : ℕ) ≠ 1 := fun h' => h (Subtype.ext h')

lemma zmod_of_mem {x : ℕ} (hx : x ∈ H m) : (x : ZMod m) = 1 := by
  rw [← Nat.cast_one, ZMod.natCast_eq_natCast_iff]; exact hx.2

lemma mem_of_zmod {x : ℕ} (h0 : 0 < x) (h : (x : ZMod m) = 1) : x ∈ H m := by
  refine ⟨h0, ?_⟩
  rw [← ZMod.natCast_eq_natCast_iff, h, Nat.cast_one]

theorem atomic (m : ℕ) : Atomic' (H m) := by
  suffices ∀ n, ∀ x : H m, (x : ℕ) = n →
      ∃ l : List (H m), (∀ y ∈ l, Irreducible y) ∧ l.prod = x from fun x => this _ x rfl
  intro n
  induction n using Nat.strong_induction_on with
  | _ n ih =>
  intro x hxn
  by_cases h1 : x = 1
  · exact ⟨[], by simp, by simp [h1]⟩
  by_cases hirr : Irreducible x
  · exact ⟨[x], by simpa using hirr, by simp⟩
  have hn : ¬ (¬IsUnit x ∧ ∀ ⦃a b⦄, x = a * b → IsUnit a ∨ IsUnit b) :=
    fun h => hirr (irreducible_iff.2 h)
  push Not at hn
  obtain ⟨a, b, hab, ha, hb⟩ := hn (by rw [isUnit_iff]; exact h1)
  rw [isUnit_iff] at ha hb
  have hav := val_ne_one ha
  have hbv := val_ne_one hb
  have ha0 := a.2.1
  have hb0 := b.2.1
  have hx : (x : ℕ) = a * b := by rw [hab]; rfl
  have hlta : (a : ℕ) < n := by
    rw [← hxn, hx]
    have : 2 ≤ (b : ℕ) := by omega
    nlinarith
  have hltb : (b : ℕ) < n := by
    rw [← hxn, hx]
    have : 2 ≤ (a : ℕ) := by omega
    nlinarith
  obtain ⟨l₁, hl₁, hp₁⟩ := ih _ hlta a rfl
  obtain ⟨l₂, hl₂, hp₂⟩ := ih _ hltb b rfl
  refine ⟨l₁ ++ l₂, ?_, ?_⟩
  · intro y hy
    rcases List.mem_append.1 hy with h | h
    · exact hl₁ y h
    · exact hl₂ y h
  · rw [List.prod_append, hp₁, hp₂, hab]

/-- A sufficient criterion for irreducibility in `H_M`. -/
lemma irred_of {x : ℕ} (hx : x ∈ H m) (h1 : x ≠ 1)
    (h : ∀ d, d ∣ x → (d : ZMod m) = 1 → d = 1 ∨ d = x) : Irreducible (⟨x, hx⟩ : H m) := by
  refine ⟨fun hu => h1 (congrArg Subtype.val ((isUnit_iff _).1 hu)), ?_⟩
  intro a b hab
  have hab' : x = (a : ℕ) * b := congrArg Subtype.val hab
  rcases h a ⟨b, hab'⟩ (zmod_of_mem a.2) with h' | h'
  · left; rw [isUnit_iff]; exact Subtype.ext h'
  · right; rw [isUnit_iff]; apply Subtype.ext
    rw [h'] at hab'
    show (b : ℕ) = 1
    exact Nat.eq_of_mul_eq_mul_left hx.1 (by linarith)

/-- Divisors in `H_M` of an irreducible element are trivial. -/
lemma irred_dvd {y : ℕ} (hy : y ∈ H m) (hirr : Irreducible (⟨y, hy⟩ : H m)) {d : ℕ}
    (hd : d ∣ y) (hdm : d ≡ 1 [MOD m]) : d = 1 ∨ d = y := by
  obtain ⟨e, rfl⟩ := hd
  have hd0 : 0 < d := Nat.pos_of_mul_pos_right hy.1
  have he0 : 0 < e := Nat.pos_of_mul_pos_left hy.1
  have he : e ≡ 1 [MOD m] := by
    have h1 : d * e ≡ 1 * e [MOD m] := Nat.ModEq.mul_right e hdm
    rw [one_mul] at h1
    exact h1.symm.trans hy.2
  have := hirr.isUnit_or_isUnit (a := ⟨d, hd0, hdm⟩) (b := ⟨e, he0, he⟩) rfl
  rw [isUnit_iff, isUnit_iff] at this
  rcases this with h | h
  · left; exact congrArg Subtype.val h
  · right
    have : e = 1 := congrArg Subtype.val h
    rw [this, mul_one]

lemma dvd_prime_mul {p y d : ℕ} (hp : p.Prime) (h : d ∣ p * y) :
    ∃ e, e ∣ y ∧ (d = e ∨ d = p * e) := by
  obtain ⟨d₁, d₂, h1, h2, rfl⟩ := Nat.dvd_mul.1 h
  rcases (Nat.dvd_prime hp).1 h1 with rfl | rfl
  · exact ⟨d₂, h2, Or.inl (one_mul _)⟩
  · exact ⟨d₂, h2, Or.inr rfl⟩

lemma irred_two {p q : ℕ} (hp : p.Prime) (hq : q.Prime) {a b : (ZMod m)ˣ}
    (hpa : (p : ZMod m) = a) (hqb : (q : ZMod m) = b) (ha : a ≠ 1) (hb : b ≠ 1)
    (hx : p * q ∈ H m) : Irreducible (⟨p * q, hx⟩ : H m) := by
  have hp2 := hp.two_le
  have hq2 := hq.two_le
  apply irred_of hx (by nlinarith)
  intro d hd hd1
  obtain ⟨e, he, rfl | rfl⟩ := dvd_prime_mul hp hd
  · rcases (Nat.dvd_prime hq).1 he with rfl | rfl
    · left; rfl
    · exfalso; apply hb; rw [hqb] at hd1; exact Units.val_eq_one.1 hd1
  · rcases (Nat.dvd_prime hq).1 he with rfl | rfl
    · exfalso; apply ha; rw [mul_one, hpa] at hd1; exact Units.val_eq_one.1 hd1
    · right; rfl

lemma irred_three {p q r : ℕ} (hp : p.Prime) (hq : q.Prime) (hr : r.Prime) {a b c : (ZMod m)ˣ}
    (hpa : (p : ZMod m) = a) (hqb : (q : ZMod m) = b) (hrc : (r : ZMod m) = c)
    (ha : a ≠ 1) (hb : b ≠ 1) (hc : c ≠ 1) (hab : a * b ≠ 1) (hac : a * c ≠ 1)
    (hbc : b * c ≠ 1) (hx : p * (q * r) ∈ H m) : Irreducible (⟨p * (q * r), hx⟩ : H m) := by
  have hp2 := hp.two_le
  have hq2 := hq.two_le
  have hr2 := hr.two_le
  have hqr : 4 ≤ q * r := by nlinarith
  apply irred_of hx (by nlinarith)
  have key : ∀ u : (ZMod m)ˣ, u ≠ 1 → (u : ZMod m) ≠ 1 := fun u hu h => hu (Units.val_eq_one.1 h)
  intro d hd hd1
  obtain ⟨e, he, rfl | rfl⟩ := dvd_prime_mul hp hd
  · obtain ⟨f, hf, rfl | rfl⟩ := dvd_prime_mul hq he
    · rcases (Nat.dvd_prime hr).1 hf with rfl | rfl
      · left; rfl
      · exfalso; rw [hrc] at hd1; exact key c hc hd1
    · rcases (Nat.dvd_prime hr).1 hf with rfl | rfl
      · exfalso; rw [mul_one, hqb] at hd1; exact key b hb hd1
      · exfalso; push_cast at hd1; rw [hqb, hrc, ← Units.val_mul] at hd1; exact key _ hbc hd1
  · obtain ⟨f, hf, rfl | rfl⟩ := dvd_prime_mul hq he
    · rcases (Nat.dvd_prime hr).1 hf with rfl | rfl
      · exfalso; rw [mul_one, hpa] at hd1; exact key a ha hd1
      · exfalso; push_cast at hd1; rw [hpa, hrc, ← Units.val_mul] at hd1; exact key _ hac hd1
    · rcases (Nat.dvd_prime hr).1 hf with rfl | rfl
      · exfalso; push_cast at hd1; rw [mul_one, hpa, hqb, ← Units.val_mul] at hd1
        exact key _ hab hd1
      · right; rfl

/-- A prime in a given unit class above a bound (Dirichlet). -/
lemma exists_prime [NeZero m] (u : (ZMod m)ˣ) (n : ℕ) :
    ∃ p, n < p ∧ p.Prime ∧ (p : ZMod m) = u := by
  obtain ⟨p, hp, hpp, hpu⟩ := Nat.forall_exists_prime_gt_and_eq_mod u.isUnit n
  exact ⟨p, hp, hpp, hpu⟩

lemma mem_prod_units {x : ℕ} (hx0 : 0 < x) {u : (ZMod m)ˣ} (hxu : (x : ZMod m) = u) (hu : u = 1) :
    x ∈ H m := mem_of_zmod hx0 (by rw [hxu, hu]; rfl)

/-! ### Failure of unique factorization for `M ≥ 3` -/

theorem not_uf {m : ℕ} (hm : 3 ≤ m) : ¬ UniqueFactorization' (H m) := by
  haveI : NeZero m := ⟨by omega⟩
  haveI : Fact (2 < m) := ⟨by omega⟩
  let g : (ZMod m)ˣ := -1
  have hg : g ≠ 1 := by
    intro h; apply ZMod.neg_one_ne_one (n := m)
    have := congrArg Units.val h; simpa [g] using this
  have hgg : g * g = 1 := by simp [g]
  obtain ⟨p₁, h₁, hp₁, hp₁g⟩ := exists_prime g 0
  obtain ⟨p₂, h₂, hp₂, hp₂g⟩ := exists_prime g p₁
  obtain ⟨p₃, h₃, hp₃, hp₃g⟩ := exists_prime g p₂
  obtain ⟨p₄, h₄, hp₄, hp₄g⟩ := exists_prime g p₃
  have hmem : ∀ {p q : ℕ}, p.Prime → q.Prime → (p : ZMod m) = g → (q : ZMod m) = g →
      p * q ∈ H m := by
    intro p q hp hq hpg hqg
    exact mem_of_zmod (Nat.mul_pos hp.pos hq.pos)
      (by push_cast; rw [hpg, hqg, ← Units.val_mul, hgg]; rfl)
  intro huf
  have := huf [⟨p₁ * p₂, hmem hp₁ hp₂ hp₁g hp₂g⟩, ⟨p₃ * p₄, hmem hp₃ hp₄ hp₃g hp₄g⟩]
    [⟨p₁ * p₃, hmem hp₁ hp₃ hp₁g hp₃g⟩, ⟨p₂ * p₄, hmem hp₂ hp₄ hp₂g hp₄g⟩]
    (by
      intro y hy
      simp only [List.mem_cons, List.not_mem_nil, or_false] at hy
      rcases hy with rfl | rfl
      · exact irred_two hp₁ hp₂ hp₁g hp₂g hg hg _
      · exact irred_two hp₃ hp₄ hp₃g hp₄g hg hg _)
    (by
      intro y hy
      simp only [List.mem_cons, List.not_mem_nil, or_false] at hy
      rcases hy with rfl | rfl
      · exact irred_two hp₁ hp₃ hp₁g hp₃g hg hg _
      · exact irred_two hp₂ hp₄ hp₂g hp₄g hg hg _)
    (by apply Subtype.ext; simp; ring)
  have hmemb := this.subset List.mem_cons_self
  simp only [List.mem_cons, List.not_mem_nil, or_false] at hmemb
  have p1 := hp₁.two_le
  have p2 := hp₂.two_le
  rcases hmemb with h | h
  · have h' : p₁ * p₂ = p₁ * p₃ := congrArg Subtype.val h
    nlinarith
  · have h' : p₁ * p₂ = p₂ * p₄ := congrArg Subtype.val h
    nlinarith

/-! ### Failure of half-factoriality when `φ(M) ≥ 3` -/

lemma exists_units {m : ℕ} [NeZero m] (h3 : 3 ≤ Nat.totient m) :
    ∃ g h : (ZMod m)ˣ, g ≠ 1 ∧ h ≠ 1 ∧ g * h ≠ 1 := by
  have hcard : 3 ≤ Fintype.card (ZMod m)ˣ := by rw [ZMod.card_units_eq_totient]; exact h3
  obtain ⟨g, hg⟩ := Fintype.exists_ne_of_one_lt_card (by omega) (1 : (ZMod m)ˣ)
  by_cases hgg : g * g = 1
  · obtain ⟨h, hh⟩ : ∃ h : (ZMod m)ˣ, h ≠ 1 ∧ h ≠ g := by
      by_contra hcon
      push Not at hcon
      have : (Finset.univ : Finset (ZMod m)ˣ) ⊆ {1, g} := by
        intro x _
        simp only [Finset.mem_insert, Finset.mem_singleton]
        by_cases hx : x = 1
        · exact Or.inl hx
        · exact Or.inr (hcon x hx)
      have h2 := Finset.card_le_card this
      have h3 := Finset.card_insert_le (1 : (ZMod m)ˣ) {g}
      rw [Finset.card_univ, Finset.card_singleton] at *
      omega
    refine ⟨g, h, hg, hh.1, ?_⟩
    intro hgh
    apply hh.2
    have e1 : h = g⁻¹ := eq_inv_of_mul_eq_one_right hgh
    have e2 : g⁻¹ = g := inv_eq_of_mul_eq_one_right hgg
    rw [e1, e2]
  · exact ⟨g, g, hg, hg, hgg⟩

theorem not_hf {m : ℕ} (hm : 0 < m) (h3 : 3 ≤ Nat.totient m) : ¬ HalfFactorial' (H m) := by
  haveI : NeZero m := ⟨by omega⟩
  obtain ⟨g, h, hg, hh, hgh⟩ := exists_units h3
  have ne_inv : ∀ u : (ZMod m)ˣ, u ≠ 1 → u⁻¹ ≠ 1 := fun u hu => inv_ne_one.2 hu
  obtain ⟨p, -, hp, hpg⟩ := exists_prime g 0
  obtain ⟨q, -, hq, hqh⟩ := exists_prime h 0
  obtain ⟨r, -, hr, hrk⟩ := exists_prime (g * h)⁻¹ 0
  obtain ⟨p', -, hp', hpg'⟩ := exists_prime g⁻¹ 0
  obtain ⟨q', -, hq', hqh'⟩ := exists_prime h⁻¹ 0
  obtain ⟨r', -, hr', hrk'⟩ := exists_prime (g * h) 0
  have cast3 : ∀ {x y z : ℕ} {a b c : (ZMod m)ˣ}, (x : ZMod m) = a → (y : ZMod m) = b →
      (z : ZMod m) = c → ((x * (y * z) : ℕ) : ZMod m) = ((a * (b * c) : (ZMod m)ˣ) : ZMod m) := by
    intro x y z a b c hx hy hz; push_cast; rw [hx, hy, hz]
  have cast2 : ∀ {x y : ℕ} {a b : (ZMod m)ˣ}, (x : ZMod m) = a → (y : ZMod m) = b →
      ((x * y : ℕ) : ZMod m) = ((a * b : (ZMod m)ˣ) : ZMod m) := by
    intro x y a b hx hy; push_cast; rw [hx, hy]
  have hX : p * (q * r) ∈ H m := mem_prod_units (Nat.mul_pos hp.pos (Nat.mul_pos hq.pos hr.pos)) (cast3 hpg hqh hrk)
    (by rw [← mul_assoc, mul_inv_cancel])
  have hY : p' * (q' * r') ∈ H m := mem_prod_units (Nat.mul_pos hp'.pos (Nat.mul_pos hq'.pos hr'.pos)) (cast3 hpg' hqh' hrk')
    (by rw [mul_comm g h, inv_mul_cancel_left, inv_mul_cancel])
  have hU : p * p' ∈ H m := mem_prod_units (Nat.mul_pos hp.pos hp'.pos) (cast2 hpg hpg')
    (mul_inv_cancel g)
  have hV : q * q' ∈ H m := mem_prod_units (Nat.mul_pos hq.pos hq'.pos) (cast2 hqh hqh')
    (mul_inv_cancel h)
  have hW : r * r' ∈ H m := mem_prod_units (Nat.mul_pos hr.pos hr'.pos) (cast2 hrk hrk')
    (inv_mul_cancel _)
  have iX := irred_three hp hq hr hpg hqh hrk hg hh (ne_inv _ hgh) hgh
    (by rw [mul_inv, mul_inv_cancel_left]; exact ne_inv _ hh)
    (by rw [mul_comm g h, mul_inv, mul_inv_cancel_left]; exact ne_inv _ hg) hX
  have iY := irred_three hp' hq' hr' hpg' hqh' hrk' (ne_inv _ hg) (ne_inv _ hh) hgh
    (by rw [← mul_inv]; exact ne_inv _ hgh)
    (by rw [inv_mul_cancel_left]; exact hh)
    (by rw [mul_comm g h, inv_mul_cancel_left]; exact hg) hY
  have iU := irred_two hp hp' hpg hpg' hg (ne_inv _ hg) hU
  have iV := irred_two hq hq' hqh hqh' hh (ne_inv _ hh) hV
  have iW := irred_two hr hr' hrk hrk' (ne_inv _ hgh) hgh hW
  intro hhf
  have := hhf [⟨_, hX⟩, ⟨_, hY⟩] [⟨_, hU⟩, ⟨_, hV⟩, ⟨_, hW⟩]
    (by
      intro y hy
      simp only [List.mem_cons, List.not_mem_nil, or_false] at hy
      rcases hy with rfl | rfl
      · exact iX
      · exact iY)
    (by
      intro y hy
      simp only [List.mem_cons, List.not_mem_nil, or_false] at hy
      rcases hy with rfl | rfl | rfl
      · exact iU
      · exact iV
      · exact iW)
    (by apply Subtype.ext; simp; ring)
  simp at this

/-! ### Unique factorization for `M ∈ {1, 2}` -/

lemma dvd_mem_of_le_two (hm : m = 1 ∨ m = 2) {y d : ℕ} (hy : y ∈ H m) (hd : d ∣ y) :
    d ∈ H m := by
  have hd0 : 0 < d := Nat.pos_of_dvd_of_pos hd hy.1
  refine ⟨hd0, ?_⟩
  rcases hm with rfl | rfl
  · exact Nat.modEq_one
  · have hy2 : y % 2 = 1 := hy.2
    show d % 2 = 1 % 2
    rcases Nat.even_or_odd d with he | ho
    · exfalso
      have : 2 ∣ y := (even_iff_two_dvd.1 he).trans hd
      omega
    · exact Nat.odd_iff.1 ho

lemma irred_iff_prime (hm : m = 1 ∨ m = 2) {y : ℕ} (hy : y ∈ H m) :
    Irreducible (⟨y, hy⟩ : H m) ↔ y.Prime := by
  constructor
  · intro hirr
    have hy1 : y ≠ 1 := fun h => hirr.ne_one (Subtype.ext h)
    have hmin := Nat.minFac_prime hy1
    rcases irred_dvd hy hirr (Nat.minFac_dvd y) (dvd_mem_of_le_two hm hy (Nat.minFac_dvd y)).2
      with h | h
    · exact absurd h hmin.ne_one
    · rw [← h]; exact hmin
  · intro hp
    exact irred_of hy hp.ne_one (fun d hd _ => (Nat.dvd_prime hp).1 hd)

theorem uf (hm : m = 1 ∨ m = 2) : UniqueFactorization' (H m) := by
  intro l₁ l₂ h₁ h₂ heq
  have hp : ∀ l : List (H m), (∀ y ∈ l, Irreducible y) → ∀ p ∈ l.map Subtype.val, p.Prime := by
    intro l hl p hp
    obtain ⟨y, hy, rfl⟩ := List.mem_map.1 hp
    exact (irred_iff_prime hm y.2).1 (hl y hy)
  have e : (l₁.map Subtype.val).prod = (l₂.map Subtype.val).prod := by
    rw [← Submonoid.coe_list_prod, ← Submonoid.coe_list_prod, heq]
  have p1 := Nat.primeFactorsList_unique e (hp l₁ h₁)
  have p2 := Nat.primeFactorsList_unique rfl (hp l₂ h₂)
  exact (List.map_perm_map_iff Subtype.val_injective).1 (p1.trans p2.symm)

/-! ### Half-factoriality for `M ∈ {1, 2, 3, 4, 6}` -/

section HF

variable (m) in
/-- Twice the weight: primes `≡ 1` count `2`, the other primes `1`. -/
def wt (x : ℕ) : ℕ := (x.primeFactorsList.map (fun p => if p % m = 1 % m then 2 else 1)).sum

lemma wt_mul {a b : ℕ} (ha : a ≠ 0) (hb : b ≠ 0) : wt m (a * b) = wt m a + wt m b := by
  unfold wt
  rw [((Nat.perm_primeFactorsList_mul ha hb).map _).sum_eq, List.map_append, List.sum_append]

lemma wt_prod (l : List (H m)) : wt m (l.prod : ℕ) = (l.map (fun y : H m => wt m (y : ℕ))).sum := by
  induction l with
  | nil => simp [wt]
  | cons y l ih =>
    rw [List.prod_cons, Submonoid.coe_mul, wt_mul y.2.1.ne' (l.prod.2.1.ne'), ih]
    simp

lemma sum_two {α : Type*} (l : List α) (f : α → ℕ) (h : ∀ y ∈ l, f y = 2) :
    (l.map f).sum = 2 * l.length := by
  induction l with
  | nil => simp
  | cons y l ih =>
    simp only [List.map_cons, List.sum_cons, List.length_cons]
    rw [h y List.mem_cons_self, ih (fun z hz => h z (List.mem_cons_of_mem _ hz))]
    ring

lemma prod_eq_one_nil {l : List ℕ} (hl : ∀ p ∈ l, p.Prime) (h : l.prod = 1) : l = [] := by
  cases l with
  | nil => rfl
  | cons p l =>
    exfalso
    have : p ∣ 1 := by rw [← h, List.prod_cons]; exact dvd_mul_right _ _
    exact (hl p List.mem_cons_self).one_lt.ne' (Nat.dvd_one.1 this)

lemma wt_atom (hres : ∀ r < m, Nat.gcd r m = 1 → r = 1 % m ∨ r = m - 1)
    (hsq : (m - 1) * (m - 1) % m = 1 % m) {y : ℕ} (hy : y ∈ H m)
    (hirr : Irreducible (⟨y, hy⟩ : H m)) : wt m y = 2 := by
  have hy1 : y ≠ 1 := fun h => hirr.ne_one (Subtype.ext h)
  have hy0 : y ≠ 0 := hy.1.ne'
  have hprod := Nat.prod_primeFactorsList hy0
  by_cases hA : ∃ p ∈ y.primeFactorsList, p % m = 1 % m
  · obtain ⟨p, hpL, hp1⟩ := hA
    have hpp := Nat.prime_of_mem_primeFactorsList hpL
    rcases irred_dvd hy hirr (Nat.dvd_of_mem_primeFactorsList hpL) hp1 with h | h
    · exact absurd h hpp.ne_one
    · subst h; simp [wt, Nat.primeFactorsList_prime hpp, hp1]
  · push Not at hA
    have hcop : Nat.gcd y m = 1 := by rw [hy.2.gcd_eq]; simp
    have hneg : ∀ p ∈ y.primeFactorsList, p % m = m - 1 := by
      intro p hp
      have hpc : Nat.gcd p m = 1 :=
        Nat.Coprime.coprime_dvd_left (Nat.dvd_of_mem_primeFactorsList hp) hcop
      have hm0 : 0 < m := by
        rcases Nat.eq_zero_or_pos m with h0 | h0
        · subst h0; exfalso; apply hy1
          have : y % 0 = 1 % 0 := hy.2
          simpa using this
        · exact h0
      have hpc' : Nat.gcd (p % m) m = 1 := by rw [← Nat.gcd_rec, Nat.gcd_comm]; exact hpc
      rcases hres (p % m) (Nat.mod_lt _ hm0) hpc' with h | h
      · exact absurd h (hA p hp)
      · exact h
    have hall : ∀ p ∈ y.primeFactorsList, p.Prime := fun p hp => Nat.prime_of_mem_primeFactorsList hp
    generalize hL : y.primeFactorsList = L at hprod hA hneg hall
    match L, hL, hprod, hA, hneg, hall with
    | [], _, hprod, _, _, _ => exact absurd hprod.symm (by simpa using hy1)
    | [p], _, hprod, hA, _, _ =>
      exfalso
      simp only [List.prod_cons, List.prod_nil, mul_one] at hprod
      exact hA p List.mem_cons_self (by rw [hprod]; exact hy.2)
    | p :: q :: rest, hL, hprod, hA, hneg, hall =>
      have hpq : p * q ≡ 1 [MOD m] := by
        show p * q % m = 1 % m
        rw [Nat.mul_mod, hneg p List.mem_cons_self,
          hneg q (List.mem_cons_of_mem _ List.mem_cons_self), hsq]
      have hdvd : p * q ∣ y := ⟨rest.prod, by rw [← hprod]; simp [mul_assoc]⟩
      have hp2 := (hall p List.mem_cons_self).two_le
      have hq2 := (hall q (List.mem_cons_of_mem _ List.mem_cons_self)).two_le
      rcases irred_dvd hy hirr hdvd hpq with h | h
      · exfalso; nlinarith
      · have hr : rest.prod = 1 := by
          have e : p * q * rest.prod = p * q * 1 := by
            rw [mul_one]; conv_rhs => rw [h, ← hprod]
            simp [mul_assoc]
          exact Nat.eq_of_mul_eq_mul_left (by positivity) e
        have hr' := prod_eq_one_nil
          (fun r hr => hall r (List.mem_cons_of_mem _ (List.mem_cons_of_mem _ hr))) hr
        subst hr'
        unfold wt
        rw [hL]
        have h1 : ¬ p % m = 1 % m := hA p List.mem_cons_self
        have h2 : ¬ q % m = 1 % m := hA q (List.mem_cons_of_mem _ List.mem_cons_self)
        simp [h1, h2]

theorem hf (hres : ∀ r < m, Nat.gcd r m = 1 → r = 1 % m ∨ r = m - 1)
    (hsq : (m - 1) * (m - 1) % m = 1 % m) : HalfFactorial' (H m) := by
  intro l₁ l₂ h₁ h₂ heq
  have hw : ∀ l : List (H m), (∀ y ∈ l, Irreducible y) → wt m (l.prod : ℕ) = 2 * l.length := by
    intro l hl
    rw [wt_prod]
    exact sum_two l _ (fun y hy => wt_atom hres hsq y.2 (hl y hy))
  have := hw l₁ h₁
  rw [heq, hw l₂ h₂] at this
  omega

end HF

end CongMon

theorem factorization_H : Stmt_factorization_H := by
  intro m hm
  refine ⟨CongMon.atomic m, ⟨fun h => ?_, CongMon.uf⟩, ⟨fun h => ?_, fun h => ?_⟩⟩
  · by_contra hc
    push Not at hc
    exact CongMon.not_uf (by omega) h
  · by_contra hc
    have : ¬ Nat.totient m ≤ 2 := fun h' => hc ((CongMon.totient_le_two_iff hm).1 h')
    exact CongMon.not_hf hm (by omega) h
  · simp only [Finset.mem_insert, Finset.mem_singleton] at h
    rcases h with rfl | rfl | rfl | rfl | rfl <;>
      exact CongMon.hf (by decide) (by decide)

end Retri


==> anc/lean_formalization/Retriangular/Proofs/Cubic.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Example 6.6 (cubic figurate numbers)
-/
import Retriangular.Proofs.Higher

namespace Retri.Cubic

open Filter Topology Polynomial

lemma mem_figSet (f : ℝ[X]) {n : ℕ} (hn : 0 < n) : f.eval (n : ℝ) ∈ figSet f := ⟨n, hn, rfl⟩

lemma tendsto_nat (f : ℝ[X]) (hd : 1 ≤ f.natDegree) (hlc : 0 < f.leadingCoeff) :
    Tendsto (fun n : ℕ => f.eval (n : ℝ)) atTop atTop :=
  (tendsto_atTop_of_leadingCoeff_nonneg f (natDegree_pos_iff_degree_pos.1 (by omega))
    hlc.le).comp tendsto_natCast_atTop_atTop

/-- A non-constant affine map from an unbounded-above figurate set into a positive one
has positive slope. -/
lemma pos_a (f g : ℝ[X]) (hd : 1 ≤ f.natDegree) (hlc : 0 < f.leadingCoeff)
    (hgpos : ∀ n : ℕ, 0 < n → 0 < g.eval (n : ℝ)) (φ : Aff) (hφ : φ.a ≠ 0)
    (hmap : Set.MapsTo φ (figSet f) (figSet g)) : 0 < φ.a := by
  rcases lt_or_gt_of_ne hφ with h | h
  · exfalso
    have ht : Tendsto (fun n : ℕ => φ.a * f.eval (n : ℝ) + φ.b) atTop atBot :=
      tendsto_atBot_add_const_right _ _ ((tendsto_nat f hd hlc).const_mul_atTop_of_neg h)
    obtain ⟨n, hn1, hn2⟩ := ((ht.eventually_lt_atBot 0).and (eventually_gt_atTop 0)).exists
    obtain ⟨m, hm, hm'⟩ := hmap (mem_figSet f hn2)
    have := hgpos m hm
    simp only [Aff.apply] at hm'
    linarith
  · exact h

lemma hev_of_maps (f g : ℝ[X]) (φ : Aff) (hmap : Set.MapsTo φ (figSet f) (figSet g)) :
    ∀ᶠ n : ℕ in atTop, ∃ m : ℕ, 0 < m ∧ φ.a * f.eval (n : ℝ) + φ.b = g.eval (m : ℝ) := by
  filter_upwards [eventually_gt_atTop 0] with n hn
  obtain ⟨m, hm, hm'⟩ := hmap (mem_figSet f hn)
  exact ⟨m, hm, hm'⟩

/-- Sets `f(ℕ)` with `f` not a translated monomial have only the identity as self-map. -/
lemma selfMaps_eq_one (f : ℝ[X]) (hd : 2 ≤ f.natDegree) (hlc : 0 < f.leadingCoeff)
    (hpos : ∀ n : ℕ, 0 < n → 0 < f.eval (n : ℝ))
    (hnm : ∀ l ν μ : ℝ, f ≠ C l * (X - C ν) ^ f.natDegree + C μ) :
    (selfMaps (figSet f) : Set Aff) = {1} := by
  ext φ
  simp only [SetLike.mem_coe, Set.mem_singleton_iff]
  constructor
  · intro hφ
    obtain ⟨ha, hmap⟩ := hφ
    have ha0 := pos_a f f (by omega) hlc hpos φ ha hmap
    have hev := hev_of_maps f f φ hmap
    by_cases ha1 : φ.a = 1
    · rw [ha1] at hev
      have hb := higher_translation f φ.b hd hlc (by simpa using hev)
      ext <;> simp [ha1, hb]
    · obtain ⟨_, _, _, l, ν, μ, hf, _⟩ := thm_higher_self f φ.a φ.b hd hlc ha0 ha1 hev
      exact absurd hf (hnm l ν μ)
  · rintro rfl
    exact (selfMaps (figSet f)).one_mem

lemma cubic_coeffs (a3 a2 a1 a0 : ℝ) :
    (C a3 * X ^ 3 + C a2 * X ^ 2 + C a1 * X + C a0).coeff 3 = a3 ∧
    (C a3 * X ^ 3 + C a2 * X ^ 2 + C a1 * X + C a0).coeff 2 = a2 ∧
    (C a3 * X ^ 3 + C a2 * X ^ 2 + C a1 * X + C a0).coeff 1 = a1 ∧
    (C a3 * X ^ 3 + C a2 * X ^ 2 + C a1 * X + C a0).coeff 0 = a0 := by
  simp [coeff_X, coeff_C, coeff_X_pow]

lemma cube_expand (l ν μ : ℝ) :
    C l * (X - C ν) ^ 3 + C μ =
      C l * X ^ 3 + C (-3 * l * ν) * X ^ 2 + C (3 * l * ν ^ 2) * X + C (μ - l * ν ^ 3) := by
  apply Polynomial.funext; intro x; simp; ring

/-- Coefficients of a translated cubic monomial. -/
lemma cube_monomial {a3 a2 a1 a0 l ν μ : ℝ}
    (h : C a3 * X ^ 3 + C a2 * X ^ 2 + C a1 * X + C a0 = C l * (X - C ν) ^ 3 + C μ) :
    a3 = l ∧ a2 = -3 * l * ν ∧ a1 = 3 * l * ν ^ 2 ∧ a0 = μ - l * ν ^ 3 := by
  rw [cube_expand] at h
  obtain ⟨h3, h2, h1, h0⟩ := cubic_coeffs a3 a2 a1 a0
  obtain ⟨h3', h2', h1', h0'⟩ := cubic_coeffs l (-3 * l * ν) (3 * l * ν ^ 2) (μ - l * ν ^ 3)
  rw [h] at h3 h2 h1 h0
  exact ⟨h3.symm.trans h3', h2.symm.trans h2', h1.symm.trans h1', h0.symm.trans h0'⟩

lemma not_cube_monomial {a3 a2 a1 a0 : ℝ} (hne : 3 * a3 * a1 ≠ a2 ^ 2) (l ν μ : ℝ) :
    C a3 * X ^ 3 + C a2 * X ^ 2 + C a1 * X + C a0 ≠ C l * (X - C ν) ^ 3 + C μ := by
  intro h
  obtain ⟨h3, h2, h1, -⟩ := cube_monomial h
  apply hne; rw [h3, h2, h1]; ring

/-- A cubic in normal form with positive leading coefficient. -/
lemma cubic_data {a3 a2 a1 a0 : ℝ} (ha : 0 < a3) :
    (C a3 * X ^ 3 + C a2 * X ^ 2 + C a1 * X + C a0).natDegree = 3 ∧
    (C a3 * X ^ 3 + C a2 * X ^ 2 + C a1 * X + C a0).leadingCoeff = a3 :=
  ⟨natDegree_cubic ha.ne', leadingCoeff_cubic ha.ne'⟩

lemma theta_cubic {a3 a2 a1 a0 : ℝ} (ha : 0 < a3) :
    theta (C a3 * X ^ 3 + C a2 * X ^ 2 + C a1 * X + C a0) = a2 / (3 * a3) := by
  rw [theta, (cubic_data ha).1, (cubic_data ha).2, (cubic_coeffs a3 a2 a1 a0).2.1]
  norm_num

lemma tetra_nf : tetraPoly = C (1 / 6) * X ^ 3 + C (1 / 2) * X ^ 2 + C (1 / 3) * X + C 0 := by
  apply Polynomial.funext; intro x; simp [tetraPoly]; ring

lemma pyr_nf : pyrPoly = C (1 / 3) * X ^ 3 + C (1 / 2) * X ^ 2 + C (1 / 6) * X + C 0 := by
  apply Polynomial.funext; intro x; simp [pyrPoly]; ring

lemma octa_nf : octaPoly = C (2 / 3) * X ^ 3 + C 0 * X ^ 2 + C (1 / 3) * X + C 0 := by
  apply Polynomial.funext; intro x; simp [octaPoly]; ring

lemma cenCube_nf : cenCubePoly = C 2 * X ^ 3 + C (-3) * X ^ 2 + C 3 * X + C (-1) := by
  apply Polynomial.funext; intro x; simp [cenCubePoly]; ring

lemma cube_nf : (X ^ 3 : ℝ[X]) = C 1 * X ^ 3 + C 0 * X ^ 2 + C 0 * X + C 0 := by
  apply Polynomial.funext; intro x; simp

/-- The self-map statement for a cubic in normal form. -/
lemma selfMaps_cubic {f : ℝ[X]} {a3 a2 a1 a0 : ℝ}
    (hf : f = C a3 * X ^ 3 + C a2 * X ^ 2 + C a1 * X + C a0) (ha : 0 < a3)
    (hne : 3 * a3 * a1 ≠ a2 ^ 2) (hpos : ∀ n : ℕ, 0 < n → 0 < f.eval (n : ℝ)) :
    (selfMaps (figSet f) : Set Aff) = {1} := by
  obtain ⟨hd, hl⟩ := cubic_data (a2 := a2) (a1 := a1) (a0 := a0) ha
  rw [← hf] at hd hl
  apply selfMaps_eq_one f (by omega) (by rw [hl]; exact ha) hpos
  intro l ν μ
  rw [hd, hf]
  exact not_cube_monomial hne l ν μ

lemma quartic_coeffs (a4 a3 a2 a1 a0 : ℝ) :
    (C a4 * X ^ 4 + C a3 * X ^ 3 + C a2 * X ^ 2 + C a1 * X + C a0).coeff 4 = a4 ∧
    (C a4 * X ^ 4 + C a3 * X ^ 3 + C a2 * X ^ 2 + C a1 * X + C a0).coeff 3 = a3 ∧
    (C a4 * X ^ 4 + C a3 * X ^ 3 + C a2 * X ^ 2 + C a1 * X + C a0).coeff 2 = a2 := by
  simp [coeff_X_pow]

lemma penta_nf : pentatopePoly =
    C (1 / 24) * X ^ 4 + C (1 / 4) * X ^ 3 + C (11 / 24) * X ^ 2 + C (1 / 4) * X := by
  apply Polynomial.funext; intro x; simp [pentatopePoly]; ring

lemma penta_selfMaps : (selfMaps (figSet pentatopePoly) : Set Aff) = {1} := by
  have hc : ∀ i, pentatopePoly.coeff i =
      (if i = 4 then 1 / 24 else 0) + (if i = 3 then 1 / 4 else 0) +
      (if i = 2 then 11 / 24 else 0) + (if i = 1 then 1 / 4 else 0) := by
    intro i; rw [penta_nf]; simp [coeff_X, coeff_X_pow]
    rcases eq_or_ne i 1 with h | h
    · subst h; norm_num
    · simp [h, Ne.symm h]
  have hd : pentatopePoly.natDegree = 4 := by
    apply le_antisymm
    · rw [natDegree_le_iff_coeff_eq_zero]
      intro N hN
      have : 4 < N := by exact_mod_cast hN
      rw [hc]; simp [show N ≠ 4 by omega, show N ≠ 3 by omega, show N ≠ 2 by omega,
        show N ≠ 1 by omega]
    · apply le_natDegree_of_ne_zero; rw [hc]; norm_num
  have hl : pentatopePoly.leadingCoeff = 1 / 24 := by rw [leadingCoeff, hd, hc]; norm_num
  apply selfMaps_eq_one _ (by omega) (by rw [hl]; norm_num)
  · intro n hn; simp [pentatopePoly]; positivity
  · intro l ν μ h
    rw [hd] at h
    have hq : C l * (X - C ν) ^ 4 + C μ = C l * X ^ 4 + C (-4 * l * ν) * X ^ 3 +
        C (6 * l * ν ^ 2) * X ^ 2 + C (-4 * l * ν ^ 3) * X + C (μ + l * ν ^ 4) := by
      apply Polynomial.funext; intro x; simp; ring
    rw [hq] at h
    obtain ⟨q4, q3, q2⟩ := quartic_coeffs l (-4 * l * ν) (6 * l * ν ^ 2) (-4 * l * ν ^ 3)
      (μ + l * ν ^ 4)
    rw [← h, hc] at q4 q3 q2
    norm_num at q4 q3 q2
    have hν : ν = -3 / 2 := by rw [← q4] at q3; linarith
    rw [← q4, hν] at q2
    norm_num at q2

end Retri.Cubic

namespace Retri

open Filter Topology Polynomial Cubic

theorem ex_cubic : Stmt_ex_cubic := by
  have tetra_pos : ∀ n : ℕ, 0 < n → 0 < tetraPoly.eval (n : ℝ) := by
    intro n hn; simp [tetraPoly]; positivity
  have pyr_pos : ∀ n : ℕ, 0 < n → 0 < pyrPoly.eval (n : ℝ) := by
    intro n hn; simp [pyrPoly]; positivity
  obtain ⟨hTd, hTl⟩ := cubic_data (a2 := 1 / 2) (a1 := 1 / 3) (a0 := 0)
    (show (0 : ℝ) < 1 / 6 by norm_num)
  rw [← tetra_nf] at hTd hTl
  obtain ⟨hPd, hPl⟩ := cubic_data (a2 := 1 / 2) (a1 := 1 / 6) (a0 := 0)
    (show (0 : ℝ) < 1 / 3 by norm_num)
  rw [← pyr_nf] at hPd hPl
  have hθT : theta tetraPoly = 1 := by rw [tetra_nf, theta_cubic (by norm_num)]; norm_num
  have hθP : theta pyrPoly = 1 / 2 := by rw [pyr_nf, theta_cubic (by norm_num)]; norm_num
  refine ⟨selfMaps_cubic tetra_nf (by norm_num) (by norm_num) tetra_pos,
    selfMaps_cubic pyr_nf (by norm_num) (by norm_num) pyr_pos,
    selfMaps_cubic octa_nf (by norm_num) (by norm_num) ?_,
    selfMaps_cubic cenCube_nf (by norm_num) (by norm_num) ?_,
    penta_selfMaps, ?_, ?_, ?_, ?_⟩
  · intro n hn; simp [octaPoly]; positivity
  · intro n hn
    simp [cenCubePoly]
    have h1 : (1 : ℝ) ≤ n := by exact_mod_cast hn
    have := pow_nonneg (show (0 : ℝ) ≤ n - 1 by linarith) 3
    have := pow_pos (show (0 : ℝ) < n by linarith) 3
    linarith
  · -- cubes
    have hd : (X ^ 3 : ℝ[X]).natDegree = 3 := natDegree_X_pow 3
    have hl : (X ^ 3 : ℝ[X]).leadingCoeff = 1 := leadingCoeff_X_pow 3
    have hpos : ∀ n : ℕ, 0 < n → 0 < (X ^ 3 : ℝ[X]).eval (n : ℝ) := by
      intro n hn; simp; positivity
    ext φ
    simp only [SetLike.mem_coe, Set.mem_setOf_eq]
    constructor
    · intro hφ
      obtain ⟨ha, hmap⟩ := hφ
      have ha0 := pos_a _ _ (by omega) (by rw [hl]; norm_num) hpos φ ha hmap
      have hev := hev_of_maps _ _ φ hmap
      by_cases ha1 : φ.a = 1
      · rw [ha1] at hev
        have hb := higher_translation (X ^ 3) φ.b (by omega) (by rw [hl]; norm_num)
          (by simpa using hev)
        exact ⟨1, one_pos, by ext <;> simp [ha1, hb]⟩
      · obtain ⟨ρ, hρ2, hak, l, ν, μ, hf, -, hb⟩ :=
          thm_higher_self (X ^ 3) φ.a φ.b (by omega) (by rw [hl]; norm_num) ha0 ha1 hev
        rw [hd] at hak hf
        rw [cube_nf] at hf
        obtain ⟨h3, h2, -, h0⟩ := cube_monomial hf
        have hν : ν = 0 := by
          rw [← h3] at h2; linarith
        have hμ : μ = 0 := by rw [hν, ← h3] at h0; linarith
        refine ⟨ρ, by omega, ?_⟩
        ext
        · exact hak
        · rw [hb, hμ]; simp
    · rintro ⟨ρ, hρ, rfl⟩
      show _ ≠ 0 ∧ Set.MapsTo _ _ _
      refine ⟨by positivity, ?_⟩
      rintro _ ⟨n, hn, rfl⟩
      exact ⟨ρ * n, Nat.mul_pos hρ hn, by simp; ring⟩
  · -- Py → Te
    ext φ
    simp only [Set.mem_setOf_eq, Set.mem_singleton_iff]
    constructor
    · rintro ⟨ha, hmap⟩
      have ha0 := pos_a pyrPoly tetraPoly (by omega) (by rw [hPl]; norm_num) tetra_pos φ ha hmap
      have H := thm_higher pyrPoly tetraPoly φ.a φ.b (by omega) (by rw [hPd, hTd])
        (by rw [hPl]; norm_num) (by rw [hTl]; norm_num) ha0 (hev_of_maps _ _ φ hmap)
      simp only at H
      obtain ⟨⟨k, hk0, hρk⟩, ⟨j, hβj⟩, hid⟩ := H
      rw [hρk] at hβj hid
      rw [hθT, hθP] at hβj hid
      rw [hβj] at hid
      have hkj : (k : ℤ) = 2 * (j + 1) := by
        have : (k : ℝ) = 2 * ((j : ℝ) + 1) := by linarith
        exact_mod_cast this
      have hkR : (k : ℝ) = 2 * ((j : ℝ) + 1) := by exact_mod_cast hkj
      have e1 := hid (-1 / 2)
      have e2 := hid 0
      have e3 := hid 1
      simp only [pyrPoly, tetraPoly, eval_mul, eval_add, eval_C, eval_X, eval_ofNat,
        eval_one] at e1 e2 e3
      rw [hkR] at e1 e2 e3
      have hb : φ.b = 0 := by nlinarith
      have hj3 : (j : ℝ) * (j + 1) * (j + 2) = 0 := by
        rw [hb] at e2; nlinarith
      have hj3' : j * (j + 1) * (j + 2) = 0 := by exact_mod_cast hj3
      have hj : j = 0 := by
        rcases mul_eq_zero.1 hj3' with h | h
        · rcases mul_eq_zero.1 h with h | h
          · exact h
          · omega
        · omega
      rw [hj, hb] at e3
      norm_num at e3
      ext
      · simp; linarith
      · simp [hb]
    · rintro rfl
      refine ⟨by norm_num, ?_⟩
      rintro _ ⟨n, hn, rfl⟩
      refine ⟨2 * n, by omega, ?_⟩
      simp [pyrPoly, tetraPoly]; ring
  · -- Te → Py
    ext φ
    simp only [Set.mem_setOf_eq, Set.mem_empty_iff_false, iff_false]
    rintro ⟨ha, hmap⟩
    have ha0 := pos_a tetraPoly pyrPoly (by omega) (by rw [hTl]; norm_num) pyr_pos φ ha hmap
    have H := thm_higher tetraPoly pyrPoly φ.a φ.b (by omega) (by rw [hPd, hTd])
      (by rw [hTl]; norm_num) (by rw [hPl]; norm_num) ha0 (hev_of_maps _ _ φ hmap)
    simp only at H
    obtain ⟨⟨k, hk0, hρk⟩, ⟨j, hβj⟩, -⟩ := H
    rw [hρk, hθT, hθP] at hβj
    have : (2 * (k : ℤ) - 1 : ℤ) = 2 * j := by
      have : (2 * (k : ℝ) - 1) = 2 * j := by linarith
      exact_mod_cast this
    omega
  · intro n; simp [pyrPoly, tetraPoly]; ring

end Retri


==> anc/lean_formalization/Retriangular/Proofs/Extras.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Small explicit claims of the text

The self-maps of `𝒫_s` are homotheties centred at the minimum `μ_s` of `P_s` (the text after
Theorem 7.4); the case `f = g` of the geometric interpretation of Section 3.1; the values of
`M_s` for `s = 3, …, 14` (Section 4 and Table 3); the closed forms of the figurate numbers of
Example 6.6; and the fact that exactly one of the three cases of Theorem 6.1 holds.
-/
import Retriangular.Proofs.PolyBasic

namespace Retri

namespace SmallClaims

/-- `6 · C(n+2, 3) = n (n+1) (n+2)`. -/
lemma choose_three_mul (n : ℕ) : (n + 2).choose 3 * 6 = n * (n + 1) * (n + 2) := by
  have h := Nat.descFactorial_eq_factorial_mul_choose (n + 2) 3
  simp [Nat.descFactorial_succ, Nat.factorial] at h
  linarith

/-- `24 · C(n+3, 4) = n (n+1) (n+2) (n+3)`. -/
lemma choose_four_mul (n : ℕ) : (n + 3).choose 4 * 24 = n * (n + 1) * (n + 2) * (n + 3) := by
  have h := Nat.descFactorial_eq_factorial_mul_choose (n + 3) 4
  simp [Nat.descFactorial_succ, Nat.factorial] at h
  linarith

end SmallClaims

/-- The text after Theorem 7.4 (and the introduction): the self-maps `E_{s,x}` of `𝒫_s` are the
homotheties of ratio `x²` centred at `μ_s`, and `μ_s = P_s(ν_s)` is the minimum of `P_s` on `ℝ`. -/
theorem poly_centre : Stmt_poly_centre := by
  refine ⟨fun s x => ?_, fun s hs => ⟨?_, fun x => ?_⟩⟩
  · ext
    · simp [Eaff, Aff.homothety]
    · simp only [Eaff, Aff.homothety, bs_eq]; ring
  · rw [poly_vertex hs]; simp
  · rw [poly_vertex hs]
    have := mul_nonneg (lam_pos hs).le (sq_nonneg (x - nu s))
    linarith

/-- Section 3.1, the case `f = g`: the map `Λ(x, y) = (ρx + β, ay + b)` fixes the vertex and equals
`(x, y) ↦ (ν + ρ(x - ν), μ + ρ²(y - μ))`, and the induced map on values is the homothety of
ratio `ρ²` centred at the minimum `μ` of `f`. -/
theorem geom_self : Stmt_geom_self := by
  intro l ν μ ρ β a b hl h1 h2 h3
  have ha : a = ρ ^ 2 := mul_right_cancel₀ hl.ne' h1
  subst ha
  refine ⟨fun x y => ?_, fun y => ?_, fun x => ?_⟩
  · ext
    · linear_combination h2
    · linear_combination h3
  · simp only [Aff.homothety, Aff.apply]; linear_combination h3
  · have := mul_nonneg hl.le (sq_nonneg (x - ν))
    linarith

/-- Section 4 and Table 3: the values of `M_s` for `s = 3, …, 14`. -/
theorem M_values_table : Stmt_M_values_table := by
  unfold Stmt_M_values_table
  decide

/-- Example 6.6: the tetrahedral, square pyramidal, centred cube, octahedral and pentatope
numbers in the centred variables `y = n + 1`, `w = 2n + 1`, `y = n - 1/2` and `n + 3/2`, and as
binomial coefficients. -/
theorem ex_cubic_forms : Stmt_ex_cubic_forms := by
  refine ⟨fun n => ?_, fun n => ?_, fun n => ?_, fun n => ?_, fun n => ?_, fun n => ?_,
    fun n => ?_, fun n => ?_⟩
  · simp [tetraPoly]; ring
  · simp [pyrPoly]; ring
  · simp [cenCubePoly]; ring
  · simp [octaPoly]; ring
  · simp [pentatopePoly]; ring
  · have h : (((n + 2).choose 3 * 6 : ℕ) : ℝ) = ((n * (n + 1) * (n + 2) : ℕ) : ℝ) := by
      rw [SmallClaims.choose_three_mul]
    push_cast at h
    simp [tetraPoly]
    linarith
  · simp [pyrPoly]; ring
  · have h : (((n + 3).choose 4 * 24 : ℕ) : ℝ) =
        ((n * (n + 1) * (n + 2) * (n + 3) : ℕ) : ℝ) := by
      rw [SmallClaims.choose_four_mul]
    push_cast at h
    simp [pentatopePoly]
    linarith

/-- Theorem 6.1: exactly one of the three cases holds (case (i) forces `a` to be a square). -/
theorem trichotomy_exactly_one : Stmt_trichotomy_exactly_one := by
  intro a b
  dsimp only
  have h : (∃ c : ℕ, a = (2 * c + 1) ^ 2 ∧ (b : ℝ) = tri c) → IsSquare a := by
    rintro ⟨c, rfl, -⟩; exact ⟨2 * c + 1, sq _⟩
  generalize (∃ c : ℕ, a = (2 * c + 1) ^ 2 ∧ (b : ℝ) = tri c) = P at h ⊢
  tauto

end Retri


==> anc/lean_formalization/Retriangular/Proofs/Factorization.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Section 7.5: factorization of self-maps of `𝒫_s`

The self-maps of `𝒫_s` form a monoid isomorphic to `H_{M_s}`; Theorem 7.8 (Theorem D) and
Example 7.9.
-/
import Retriangular.Proofs.CongruenceMonoid
import Retriangular.Proofs.SelfMapBasic

namespace Retri
namespace PolyFact

variable {s : ℕ}

lemma polySet_infinite (hs : 3 ≤ s) : (polySet s).Infinite := by
  apply Set.infinite_of_not_bddAbove
  rintro ⟨B, hB⟩
  obtain ⟨n, hn⟩ := exists_nat_gt B
  have h1 := hB ⟨n + 1, Nat.succ_pos _, rfl⟩
  have h2 := poly_ge_self hs (n + 1)
  push_cast at h1 h2
  linarith

lemma polySet_bdd (hs : 3 ≤ s) : BddBelow (polySet s) :=
  ⟨1, fun _ hy => one_le_of_mem_polySet hs hy⟩

lemma Eaff_mem (hs : 3 ≤ s) {x : ℕ} (hx : x ∈ H (M s)) : Eaff s x ∈ selfMaps (polySet s) := by
  have hx0 : (0 : ℝ) < x := by exact_mod_cast hx.1
  refine ⟨pow_ne_zero 2 hx0.ne', ?_⟩
  intro y hy
  show (Eaff s x).a * y + (Eaff s x).b ∈ polySet s
  exact (thmA s ((x : ℝ) ^ 2) (bs s x) hs (by positivity)).2 ⟨x, hx.1, hx.2, rfl, rfl⟩ y hy

lemma selfMaps_eq (hs : 3 ≤ s) :
    (selfMaps (polySet s) : Set Aff) = {φ | ∃ x : ℕ, x ∈ H (M s) ∧ φ = Eaff s x} := by
  ext φ
  constructor
  · intro hφ
    have h1 := (prop_basic_d _ (fun _ hx => polySet_int s hx) (polySet_infinite hs)
      (polySet_bdd hs)).1 φ hφ
    obtain ⟨x, hx, hmod, ha, hb⟩ := (thmA s φ.a φ.b hs (by linarith)).1 (fun y hy => hφ.2 hy)
    exact ⟨x, ⟨hx, hmod⟩, by ext <;> simp [Eaff, ha, hb]⟩
  · rintro ⟨x, hx, rfl⟩
    exact Eaff_mem hs hx

lemma Eaff_inj {s x y : ℕ} (h : Eaff s x = Eaff s y) : x = y := by
  have h1 : (x : ℝ) ^ 2 = (y : ℝ) ^ 2 := congrArg Aff.a h
  have h2 : x ^ 2 = y ^ 2 := by exact_mod_cast h1
  exact Nat.pow_left_injective (by norm_num : (2 : ℕ) ≠ 0) h2

/-- `x ↦ E_{s,x}` as a monoid homomorphism `H_{M_s} → End*(𝒫_s)`. -/
noncomputable def hom (hs : 3 ≤ s) : H (M s) →* selfMaps (polySet s) where
  toFun x := ⟨Eaff s x, Eaff_mem hs x.2⟩
  map_one' := by
    apply Subtype.ext
    show Eaff s ((1 : ℕ) : ℝ) = 1
    ext <;> simp [Eaff, bs]
  map_mul' x y := by
    apply Subtype.ext
    show Eaff s (((x : ℕ) * (y : ℕ) : ℕ) : ℝ) = Eaff s (x : ℕ) * Eaff s (y : ℕ)
    rw [rem_poly.2.2]; push_cast; rfl

lemma hom_bij (hs : 3 ≤ s) : Function.Bijective (hom hs) := by
  constructor
  · intro x y h
    exact Subtype.ext (Eaff_inj (congrArg Subtype.val h))
  · rintro ⟨φ, hφ⟩
    have : φ ∈ (selfMaps (polySet s) : Set Aff) := hφ
    rw [selfMaps_eq hs] at this
    obtain ⟨x, hx, rfl⟩ := this
    exact ⟨⟨x, hx⟩, rfl⟩

noncomputable def equivH (hs : 3 ≤ s) : H (M s) ≃* selfMaps (polySet s) :=
  MulEquiv.ofBijective (hom hs) (hom_bij hs)

lemma irred_Eaff (hs : 3 ≤ s) {x : ℕ} (hx : x ∈ H (M s)) (h : Eaff s x ∈ selfMaps (polySet s)) :
    Irreducible (⟨Eaff s x, h⟩ : selfMaps (polySet s)) ↔ Irreducible (⟨x, hx⟩ : H (M s)) := by
  have : (⟨Eaff s x, h⟩ : selfMaps (polySet s)) = equivH hs ⟨x, hx⟩ := rfl
  rw [this, MulEquiv.irreducible_iff]

/-! ### Transfer along multiplicative equivalences -/

section Transfer

variable {A B : Type*} [Monoid A] [Monoid B]

lemma irr_map (e : A ≃* B) {l : List A} (hl : ∀ y ∈ l, Irreducible y) :
    ∀ y ∈ l.map e, Irreducible y := by
  intro y hy
  obtain ⟨z, hz, rfl⟩ := List.mem_map.1 hy
  exact (MulEquiv.irreducible_iff e).2 (hl z hz)

lemma atomic_of_equiv (e : A ≃* B) (h : Atomic' B) : Atomic' A := by
  intro x
  obtain ⟨l, hl, hp⟩ := h (e x)
  refine ⟨l.map e.symm, irr_map e.symm hl, ?_⟩
  rw [← map_list_prod, hp]; simp

lemma uf_of_equiv (e : A ≃* B) (h : UniqueFactorization' B) : UniqueFactorization' A := by
  intro l₁ l₂ h₁ h₂ heq
  have := h (l₁.map e) (l₂.map e) (irr_map e h₁) (irr_map e h₂)
    (by rw [← map_list_prod, ← map_list_prod, heq])
  exact (List.map_perm_map_iff e.injective).1 this

lemma hf_of_equiv (e : A ≃* B) (h : HalfFactorial' B) : HalfFactorial' A := by
  intro l₁ l₂ h₁ h₂ heq
  have := h (l₁.map e) (l₂.map e) (irr_map e h₁) (irr_map e h₂)
    (by rw [← map_list_prod, ← map_list_prod, heq])
  simpa using this

end Transfer

lemma irred_of_divisors {m x : ℕ} (hx : x ∈ H m) (h1 : x ≠ 1)
    (h : ∀ d ∈ Nat.divisors x, d % m = 1 % m → d = 1 ∨ d = x) :
    Irreducible (⟨x, hx⟩ : H m) := by
  apply CongMon.irred_of hx h1
  intro d hd hd1
  apply h d (Nat.mem_divisors.2 ⟨hd, hx.1.ne'⟩)
  rw [← Nat.cast_one, ZMod.natCast_eq_natCast_iff'] at hd1
  exact hd1

lemma irred_of_pow {m p k : ℕ} (hp : p.Prime) (hx : p ^ k ∈ H m) (hk : k ≠ 0)
    (h : ∀ i ≤ k, p ^ i % m = 1 % m → i = 0 ∨ i = k) :
    Irreducible (⟨p ^ k, hx⟩ : H m) := by
  apply CongMon.irred_of hx (fun h1 => hk (Nat.pow_eq_one.1 h1 |>.resolve_left hp.ne_one))
  intro d hd hd1
  obtain ⟨i, hi, rfl⟩ := (Nat.dvd_prime_pow hp).1 hd
  rw [← Nat.cast_one, ZMod.natCast_eq_natCast_iff'] at hd1
  rcases h i hi hd1 with rfl | rfl
  · left; simp
  · right; rfl

end PolyFact

open PolyFact

theorem selfMaps_poly : Stmt_selfMaps_poly := fun _ hs =>
  ⟨selfMaps_eq hs, ⟨(equivH hs).symm⟩⟩

theorem thm_factorization : Stmt_thm_factorization := by
  intro s hs
  have e := equivH hs
  obtain ⟨hA, hU, hH⟩ := factorization_H (M s) (M_pos hs)
  have h3 := totient_small.2.2.1 s hs
  have h4 := totient_small.2.2.2 s hs
  refine ⟨atomic_of_equiv e.symm hA, ?_, ?_⟩
  · rw [show UniqueFactorization' (selfMaps (polySet s)) ↔ UniqueFactorization' (H (M s)) from
      ⟨uf_of_equiv e, uf_of_equiv e.symm⟩, hU]
    simpa using h3
  · rw [show HalfFactorial' (selfMaps (polySet s)) ↔ HalfFactorial' (H (M s)) from
      ⟨hf_of_equiv e, hf_of_equiv e.symm⟩, hH]
    exact h4

theorem ex_hilbert : Stmt_ex_hilbert := by
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · rw [rem_poly.2.2, rem_poly.2.2]; norm_num
  · intro N; ring
  · refine ⟨?_, ?_, ?_⟩ <;> ext <;> simp [Eaff, bs] <;> norm_num
  · intro x hx
    have hx' : x ∈ H (M 6) := by
      simp only [Finset.mem_insert, Finset.mem_singleton] at hx
      rcases hx with rfl | rfl | rfl <;> exact ⟨by norm_num, by decide⟩
    have h : Eaff 6 x ∈ selfMaps (polySet 6) := by
      have : Eaff 6 x ∈ (selfMaps (polySet 6) : Set Aff) := by
        rw [selfMaps_eq (by norm_num)]; exact ⟨x, hx', rfl⟩
      exact this
    refine ⟨h, ?_⟩
    rw [irred_Eaff (by norm_num) hx']
    simp only [Finset.mem_insert, Finset.mem_singleton] at hx
    rcases hx with rfl | rfl | rfl <;>
      exact irred_of_divisors hx' (by norm_num) (by decide)
  · simp only [rem_poly.2.2]; norm_num
  · intro x hx
    have hx' : x ∈ H (M 7) := by
      simp only [Finset.mem_insert, Finset.mem_singleton] at hx
      rcases hx with rfl | rfl | rfl <;> exact ⟨by norm_num, by decide⟩
    have h : Eaff 7 x ∈ selfMaps (polySet 7) := by
      have : Eaff 7 x ∈ (selfMaps (polySet 7) : Set Aff) := by
        rw [selfMaps_eq (by norm_num)]; exact ⟨x, hx', rfl⟩
      exact this
    refine ⟨h, ?_⟩
    rw [irred_Eaff (by norm_num) hx']
    simp only [Finset.mem_insert, Finset.mem_singleton] at hx
    rcases hx with rfl | rfl | rfl
    · exact irred_of_divisors hx' (by norm_num) (by decide)
    · exact irred_of_pow (p := 3) (k := 4) (by norm_num) hx' (by norm_num) (by decide)
    · exact irred_of_pow (p := 7) (k := 4) (by norm_num) hx' (by norm_num) (by decide)
  · rw [triSet_eq.1]
    intro φ h
    have h' : φ ∈ (selfMaps (polySet 3) : Set Aff) := h
    rw [selfMaps_eq (by norm_num)] at h'
    obtain ⟨x, hx, rfl⟩ := h'
    have hM : M 3 = 1 ∨ M 3 = 2 := by right; decide
    rw [irred_Eaff (by norm_num) hx, CongMon.irred_iff_prime hM hx]
    constructor
    · intro hp
      refine ⟨x, hp, ?_, rfl⟩
      rintro rfl
      have : (2 : ℕ) % 2 = 1 % 2 := (show M 3 = 2 by decide) ▸ hx.2
      norm_num at this
    · rintro ⟨p, hp, -, hpx⟩
      rw [Eaff_inj hpx]; exact hp
  · rw [triSet_eq.1]
    exact ((thm_factorization 3 le_rfl).2.1).2 (Or.inl rfl)

end Retri


==> anc/lean_formalization/Retriangular/Proofs/Figures.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# The claims of Figures 1 and 2

Figure 1(a): the affine map `(x, y) ↦ (3x + 1, 9y + 1)` maps the parabola `y = T(x)` onto itself,
fixes its vertex, sends `P`, `Q` to `P'`, `Q'` and the rectangle with corners `V`, `P` onto the one
with corners `V`, `P'`. Figure 1(b): `(x, y) ↦ (3x + 1, 9y + 4)` maps the parabola onto its
translate `y = T(x) + 3`. Figure 2: `(x, y) ↦ (3x - 1, 3y)` maps the parabola `y = P_5(x)` onto
`y = T(x)` and the vertex `V_5` onto `V_3`. The images of the graphs are computed directly, with
explicit preimages.
-/
import Retriangular.Statements

namespace Retri

/-- Figure 1(a). -/
theorem fig_euler : Stmt_fig_euler := by
  unfold Stmt_fig_euler
  dsimp only
  refine ⟨?_, fun x => ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · ext ⟨X, Y⟩
    simp only [Set.mem_image, Set.mem_setOf_eq, Prod.mk.injEq, Prod.exists]
    constructor
    · rintro ⟨x, y, hy, rfl, rfl⟩
      rw [hy]; unfold tri; ring
    · intro hY
      refine ⟨(X - 1) / 3, (Y - 1) / 9, ?_, by ring, by ring⟩
      rw [hY]; unfold tri; ring
  · unfold tri; ring
  · norm_num
  · norm_num
  · norm_num
  · unfold tri; norm_num
  · unfold tri; norm_num
  · unfold tri; norm_num
  · unfold tri; norm_num
  · ext ⟨X, Y⟩
    simp only [Set.mem_image, Set.mem_prod, Set.mem_Icc, Prod.mk.injEq, Prod.exists]
    constructor
    · rintro ⟨x, y, ⟨⟨h1, h2⟩, h3, h4⟩, rfl, rfl⟩
      exact ⟨⟨by linarith, by linarith⟩, by linarith, by linarith⟩
    · rintro ⟨⟨h1, h2⟩, h3, h4⟩
      exact ⟨(X - 1) / 3, (Y - 1) / 9, ⟨⟨by linarith, by linarith⟩, by linarith, by linarith⟩,
        by ring, by ring⟩
  · norm_num
  · norm_num

/-- Figure 1(b). -/
theorem fig_wrong : Stmt_fig_wrong := by
  unfold Stmt_fig_wrong
  dsimp only
  refine ⟨?_, ?_, fun n => ?_⟩
  · ext ⟨X, Y⟩
    simp only [Set.mem_image, Set.mem_setOf_eq, Prod.mk.injEq, Prod.exists]
    constructor
    · rintro ⟨x, y, hy, rfl, rfl⟩
      rw [hy]; unfold tri; ring
    · intro hY
      refine ⟨(X - 1) / 3, (Y - 4) / 9, ?_, by ring, by ring⟩
      rw [hY]; unfold tri; ring
  · norm_num
  · refine Prod.ext ?_ ?_
    · push_cast; ring
    · show 9 * tri n + 4 = tri ((3 * n + 1 : ℤ) : ℝ) + 3
      unfold tri; push_cast; ring

/-- Figure 2. -/
theorem fig_pentagonal : Stmt_fig_pentagonal := by
  unfold Stmt_fig_pentagonal
  dsimp only
  refine ⟨?_, fun x => ?_, ⟨?_, ?_, ?_, ?_⟩, ?_, fun n => ?_, ?_⟩
  · ext ⟨X, Y⟩
    simp only [Set.mem_image, Set.mem_setOf_eq, Prod.mk.injEq, Prod.exists]
    constructor
    · rintro ⟨x, y, hy, rfl, rfl⟩
      rw [hy]; unfold tri poly; push_cast; ring
    · intro hY
      refine ⟨(X + 1) / 3, Y / 3, ?_, by ring, by ring⟩
      rw [hY]; unfold tri poly; push_cast; ring
  · unfold poly; push_cast; ring
  · unfold nu; norm_num
  · unfold mu; norm_num
  · unfold nu; norm_num
  · unfold mu; norm_num
  · norm_num
  · refine Prod.ext rfl ?_
    show 3 * poly 5 n = tri (3 * n - 1)
    unfold tri poly; push_cast; ring
  · norm_num

end Retri


==> anc/lean_formalization/Retriangular/Proofs/FreeOrbit.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Proposition 7.7: triangular numbers as a free orbit
-/
import Retriangular.Proofs.Triangular
import Retriangular.Proofs.SelfMapBasic

namespace Retri

open Filter Topology

namespace FO

lemma triSet0_eq : triSet0 = {T | ∃ m : ℕ, T = tri m} := by
  ext T; constructor
  · rintro (rfl | ⟨n, -, rfl⟩)
    · exact ⟨0, by simp [tri]⟩
    · exact ⟨n, rfl⟩
  · rintro ⟨m, rfl⟩
    rcases Nat.eq_zero_or_pos m with h | h
    · subst h; left; simp [tri]
    · right; exact ⟨m, h, rfl⟩

lemma mem_triSet0 (m : ℕ) : tri m ∈ triSet0 := by rw [triSet0_eq]; exact ⟨m, rfl⟩

lemma tri_eight (m : ℕ) : 8 * tri m + 1 = ((2 * m + 1 : ℕ) : ℝ) ^ 2 := by
  unfold tri; push_cast; ring

lemma natCast_sq_inj {a b : ℕ} (h : (a : ℝ) ^ 2 = (b : ℝ) ^ 2) : a = b := by
  have := (pow_left_inj₀ (Nat.cast_nonneg a) (Nat.cast_nonneg b) two_ne_zero).1 h
  exact_mod_cast this

lemma tri_inj {m m' : ℕ} (h : tri m = tri m') : m = m' := by
  have h1 := tri_eight m
  have h2 := tri_eight m'
  have : ((2 * m + 1 : ℕ) : ℝ) ^ 2 = ((2 * m' + 1 : ℕ) : ℝ) ^ 2 := by rw [← h1, ← h2, h]
  have := natCast_sq_inj this
  omega

lemma bs3_inj {u v : ℕ} (h : bs 3 u = bs 3 v) : u = v := by
  rw [bs_three, bs_three] at h
  exact natCast_sq_inj (by linarith)

lemma E_tri (c n : ℕ) :
    E 3 ((2 * c + 1 : ℕ) : ℝ) (tri n) = tri (((2 * c + 1) * n + c : ℕ) : ℝ) := by
  unfold E; rw [bs_three]; unfold tri; push_cast; ring

lemma E_zero (c : ℕ) : E 3 ((2 * c + 1 : ℕ) : ℝ) 0 = tri c := by
  unfold E; rw [bs_three]; unfold tri; push_cast; ring

lemma Eaff_apply (u x : ℝ) : Eaff 3 u x = E 3 u x := rfl

lemma odd_iff_H {u : ℕ} : Odd u ↔ u ∈ H 2 := by
  constructor
  · intro h; exact ⟨h.pos, Nat.odd_iff.1 h⟩
  · intro h; exact Nat.odd_iff.2 h.2

lemma Eaff_one : Eaff 3 ((1 : ℕ) : ℝ) = 1 := by
  ext
  · simp [Eaff]
  · simp [Eaff, bs_three]

lemma Eaff_mul (x y : ℕ) : Eaff 3 ((x * y : ℕ) : ℝ) = Eaff 3 (x : ℝ) * Eaff 3 (y : ℝ) := by
  ext
  · simp [Eaff]; ring
  · simp only [Eaff, Aff.mul_b, bs_three]; push_cast; ring

lemma Eaff_inj {u v : ℕ} (h : Eaff 3 (u : ℝ) = Eaff 3 (v : ℝ)) : u = v := by
  have := congrArg Aff.a h
  simp only [Eaff] at this
  exact natCast_sq_inj this

/-- The Euler maps with odd `u` map `𝒯₀` and `𝒯` into themselves. -/
lemma Eaff_maps0 {u : ℕ} (hu : Odd u) : Set.MapsTo (Eaff 3 (u : ℝ)) triSet0 triSet0 := by
  obtain ⟨c, rfl⟩ := hu
  rw [triSet0_eq]
  rintro T ⟨n, rfl⟩
  refine ⟨(2 * c + 1) * n + c, ?_⟩
  rw [Eaff_apply, show (2 * c + 1 : ℕ) = 2 * c + 1 from rfl, E_tri]

lemma Eaff_maps {u : ℕ} (hu : Odd u) : Set.MapsTo (Eaff 3 (u : ℝ)) triSet triSet := by
  obtain ⟨c, rfl⟩ := hu
  rintro T ⟨n, hn, rfl⟩
  refine ⟨(2 * c + 1) * n + c, by positivity, ?_⟩
  rw [Eaff_apply, E_tri]

lemma Eaff_a_ne {u : ℕ} (hu : Odd u) : (Eaff 3 (u : ℝ)).a ≠ 0 := by
  simp only [Eaff]
  have : (0 : ℝ) < u := by exact_mod_cast hu.pos
  positivity

lemma tri_ge (n : ℕ) : (n : ℝ) ≤ tri n := by
  unfold tri
  have : (0 : ℝ) ≤ n := by positivity
  rcases Nat.eq_zero_or_pos n with h | h
  · subst h; simp
  · have : (1 : ℝ) ≤ n := by exact_mod_cast h
    nlinarith

lemma isInt_triSet0 : IsIntSet triSet0 := by
  rw [triSet0_eq]
  rintro T ⟨m, rfl⟩
  exact ⟨((m * (m + 1) / 2 : ℕ) : ℤ), by rw [← tri_natCast_div]; push_cast; rfl⟩

lemma isInt_triSet : IsIntSet triSet := by
  rintro T ⟨m, -, rfl⟩
  exact ⟨((m * (m + 1) / 2 : ℕ) : ℤ), by rw [← tri_natCast_div]; push_cast; rfl⟩

lemma unbdd_triSet : ¬ BddAbove triSet := by
  rintro ⟨U, hU⟩
  obtain ⟨n, hn⟩ := exists_nat_gt U
  have := hU (⟨n + 1, by omega, rfl⟩ : tri ((n + 1 : ℕ) : ℝ) ∈ triSet)
  have := tri_ge (n + 1)
  push_cast at *
  linarith

lemma triSet_sub : triSet ⊆ triSet0 := fun _ hT => Or.inr hT

/-- Characterization of the self-maps via Corollary 3.3. -/
lemma selfMaps_char {S : Set ℝ} (hS : S = triSet0 ∨ S = triSet) (φ : Aff) :
    φ ∈ selfMaps S ↔ ∃ u : ℕ, Odd u ∧ φ = Eaff 3 u := by
  have hint : IsIntSet S := by rcases hS with rfl | rfl; exacts [isInt_triSet0, isInt_triSet]
  have hunb : ¬ BddAbove S := by
    rcases hS with rfl | rfl
    · exact fun h => unbdd_triSet (h.mono triSet_sub)
    · exact unbdd_triSet
  have hinf : S.Infinite := Set.infinite_of_not_bddAbove hunb
  have hbdd : BddBelow S := by
    refine ⟨0, ?_⟩
    rcases hS with rfl | rfl
    · rw [triSet0_eq]; rintro T ⟨m, rfl⟩; exact tri_nonneg_nat m
    · rintro T ⟨m, -, rfl⟩; exact tri_nonneg_nat m
  have hsub : S ⊆ triSet0 := by rcases hS with rfl | rfl; exacts [le_rfl, triSet_sub]
  constructor
  · intro hφ
    have ha := (prop_basic_d S hint hinf hbdd).1 φ hφ
    have hev : ∀ᶠ n : ℕ in atTop, φ.a * tri n + φ.b ∈ triSet := by
      obtain ⟨N, hN⟩ := exists_nat_gt (|φ.b|)
      rw [eventually_atTop]
      refine ⟨N + 1, fun n hn => ?_⟩
      have hmem : tri (n : ℝ) ∈ S := by
        rcases hS with rfl | rfl
        · exact mem_triSet0 n
        · exact ⟨n, by omega, rfl⟩
      have himg := hsub (hφ.2 hmem)
      simp only [Aff.apply] at himg
      rcases himg with h0 | h1
      · exfalso
        have h1 := tri_ge n
        have h2 : (N : ℝ) + 1 ≤ n := by exact_mod_cast hn
        have h3 : 0 ≤ tri n := tri_nonneg_nat n
        have h4 := neg_abs_le φ.b
        nlinarith
      · exact h1
    obtain ⟨c, hac, hbc, -⟩ := cor_strong φ.a φ.b (by linarith) hev
    refine ⟨2 * c + 1, ⟨c, rfl⟩, ?_⟩
    ext
    · simp only [Eaff, hac]; push_cast; ring
    · simp only [Eaff, hbc, bs_three]; unfold tri; push_cast; ring
  · rintro ⟨u, hu, rfl⟩
    refine ⟨Eaff_a_ne hu, ?_⟩
    rcases hS with rfl | rfl
    · exact Eaff_maps0 hu
    · exact Eaff_maps hu

/-- The isomorphism with `H 2`. -/
lemma iso {S : Set ℝ} (hS : S = triSet0 ∨ S = triSet) : Nonempty (selfMaps S ≃* H 2) := by
  let f : H 2 →* selfMaps S :=
    { toFun := fun x => ⟨Eaff 3 (x.1 : ℝ), (selfMaps_char hS _).2 ⟨x.1, odd_iff_H.2 x.2, rfl⟩⟩
      map_one' := by apply Subtype.ext; exact Eaff_one
      map_mul' := by intro x y; apply Subtype.ext; exact Eaff_mul x.1 y.1 }
  have hbij : Function.Bijective f := by
    constructor
    · intro x y hxy
      have := congrArg Subtype.val hxy
      exact Subtype.ext (Eaff_inj this)
    · rintro ⟨φ, hφ⟩
      obtain ⟨u, hu, rfl⟩ := (selfMaps_char hS φ).1 hφ
      exact ⟨⟨u, odd_iff_H.1 hu⟩, rfl⟩
  exact ⟨(MulEquiv.ofBijective f hbij).symm⟩

/-- `E_u(𝒯₀) = {T_m : u ∣ 2m+1}`. -/
lemma image_char {u : ℕ} (hu : Odd u) :
    E 3 u '' triSet0 = {T | ∃ m : ℕ, T = tri m ∧ u ∣ 2 * m + 1} := by
  obtain ⟨c, rfl⟩ := hu
  ext T; constructor
  · rintro ⟨T', hT', rfl⟩
    rw [triSet0_eq] at hT'
    obtain ⟨n, rfl⟩ := hT'
    refine ⟨(2 * c + 1) * n + c, E_tri c n, ⟨2 * n + 1, by ring⟩⟩
  · rintro ⟨m, rfl, k, hk⟩
    have hkodd : Odd k := by
      have : Odd (2 * m + 1) := ⟨m, rfl⟩
      rw [hk] at this
      exact (Nat.odd_mul.1 this).2
    obtain ⟨n, rfl⟩ := hkodd
    have hm : m = (2 * c + 1) * n + c := by
      have : 2 * m + 1 = 2 * ((2 * c + 1) * n + c) + 1 := by rw [hk]; ring
      omega
    refine ⟨tri n, mem_triSet0 n, ?_⟩
    rw [E_tri, hm]

end FO

theorem prop_freeorbit : Stmt_prop_freeorbit := by
  have hc0 : ∀ φ, φ ∈ selfMaps triSet0 ↔ ∃ u : ℕ, Odd u ∧ φ = Eaff 3 u :=
    FO.selfMaps_char (Or.inl rfl)
  have hc1 : ∀ φ, φ ∈ selfMaps triSet ↔ ∃ u : ℕ, Odd u ∧ φ = Eaff 3 u :=
    FO.selfMaps_char (Or.inr rfl)
  refine ⟨?_, ?_, FO.iso (Or.inl rfl), FO.iso (Or.inr rfl), ?_, ?_, ?_, ?_, ?_⟩
  · ext φ; exact hc0 φ
  · ext φ; exact hc1 φ
  · -- `u ↦ E_u(0)` is a bijection onto `𝒯₀`
    refine ⟨?_, ?_, ?_⟩
    · rintro u ⟨c, rfl⟩
      simp only
      rw [FO.E_zero]; exact FO.mem_triSet0 c
    · intro u _ v _ h
      simp only [E, mul_zero, zero_add] at h
      exact FO.bs3_inj h
    · intro T hT
      rw [FO.triSet0_eq] at hT
      obtain ⟨m, rfl⟩ := hT
      exact ⟨2 * m + 1, ⟨m, rfl⟩, FO.E_zero m⟩
  · intro u _ T _
    have h : 8 * E 3 u T + 1 = (u : ℝ) ^ 2 * (8 * T + 1) := by
      unfold E; rw [bs_three]; ring
    rw [h, Real.sqrt_mul (sq_nonneg _), Real.sqrt_sq (Nat.cast_nonneg u)]
  · refine ⟨?_, ?_, ?_⟩
    · intro φ hφ; exact hφ.2 (Or.inl rfl)
    · intro φ hφ ψ hψ h
      obtain ⟨u, hu, rfl⟩ := (hc0 φ).1 hφ
      obtain ⟨v, hv, rfl⟩ := (hc0 ψ).1 hψ
      simp only [Aff.apply, Eaff, mul_zero, zero_add] at h
      rw [FO.bs3_inj h]
    · intro T hT
      rw [FO.triSet0_eq] at hT
      obtain ⟨m, rfl⟩ := hT
      refine ⟨Eaff 3 ((2 * m + 1 : ℕ) : ℝ), (hc0 _).2 ⟨2 * m + 1, ⟨m, rfl⟩, rfl⟩, ?_⟩
      show Eaff 3 _ 0 = _
      rw [FO.Eaff_apply, FO.E_zero]
  · intro u hu
    rw [FO.image_char hu]
    ext T; constructor
    · rintro ⟨m, rfl, k, hk⟩
      refine ⟨FO.mem_triSet0 m, k, ?_⟩
      rw [FO.tri_eight, hk]
    · rintro ⟨hT, k, hk⟩
      rw [FO.triSet0_eq] at hT
      obtain ⟨m, rfl⟩ := hT
      rw [FO.tri_eight] at hk
      exact ⟨m, rfl, k, FO.natCast_sq_inj hk⟩
  · intro u v hu hv
    have hl : Odd (Nat.lcm u v) := Odd.of_dvd_nat (hu.mul hv) (Nat.lcm_dvd_mul u v)
    rw [FO.image_char hu, FO.image_char hv, FO.image_char hl]
    constructor
    · ext T; constructor
      · rintro ⟨⟨m, rfl, hm⟩, ⟨m', hm', hm'2⟩⟩
        have := FO.tri_inj hm'; subst this
        exact ⟨m, rfl, Nat.lcm_dvd_iff.2 ⟨hm, hm'2⟩⟩
      · rintro ⟨m, rfl, hm⟩
        have := Nat.lcm_dvd_iff.1 hm
        exact ⟨⟨m, rfl, this.1⟩, ⟨m, rfl, this.2⟩⟩
    · constructor
      · intro h
        obtain ⟨c, rfl⟩ := hv
        obtain ⟨m', hm', hdvd⟩ := h (show tri (c : ℝ) ∈ _ from ⟨c, rfl, dvd_rfl⟩)
        have := FO.tri_inj hm'; subst this
        exact hdvd
      · rintro huv T ⟨m, rfl, hm⟩
        exact ⟨m, rfl, huv.trans hm⟩

end Retri


==> anc/lean_formalization/Retriangular/Proofs/Higher.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Theorem 6.5 (higher degree) and the remark after it
-/
import Retriangular.Proofs.Asymptotic

namespace Retri.Higher

open Filter Topology Polynomial

/-- Coefficients `d` and `d-1` of `p(r x + s)`. -/
lemma compAff (p : ℝ[X]) (e : ℕ) (hp : p.natDegree = e + 1) (r s : ℝ) :
    (p.comp (C r * X + C s)).natDegree ≤ e + 1 ∧
    (p.comp (C r * X + C s)).coeff (e + 1) = p.coeff (e + 1) * r ^ (e + 1) ∧
    (p.comp (C r * X + C s)).coeff e = (p.coeff e + (e + 1) * p.coeff (e + 1) * s) * r ^ e := by
  have hc : p.comp (C r * X + C s) = (taylor s p).comp (C r * X) := by
    rw [taylor_apply, comp_assoc]; simp [add_comp]
  refine ⟨?_, ?_, ?_⟩
  · refine natDegree_comp_le.trans ?_
    rw [hp]
    have := natDegree_linear_le (a := r) (b := s)
    nlinarith
  · rw [hc, comp_C_mul_X_coeff, taylor_coeff]
    have h0 : (hasseDeriv (e + 1) p).natDegree = 0 := by rw [natDegree_hasseDeriv, hp]; simp
    rw [eq_C_of_natDegree_eq_zero h0, eval_C, hasseDeriv_coeff]; simp
  · rw [hc, comp_C_mul_X_coeff, taylor_coeff]
    have h1 : (hasseDeriv e p).natDegree ≤ 1 := by rw [natDegree_hasseDeriv, hp]; omega
    rw [eq_X_add_C_of_natDegree_le_one h1]
    simp only [hasseDeriv_coeff, eval_add, eval_mul, eval_C, eval_X]
    rw [show 1 + e = e + 1 by ring, Nat.choose_succ_self_right]
    simp only [Nat.choose_self, Nat.cast_one, zero_add]; push_cast; ring

/-- A polynomial of degree `≤ k` (`k ≥ 1`) with positive `k`-th coefficient tends to `∞`. -/
lemma tendsto_of_coeff (P : ℝ[X]) (k : ℕ) (hk : 1 ≤ k) (hdeg : P.natDegree ≤ k)
    (hc : 0 < P.coeff k) : Tendsto (fun x => P.eval x) atTop atTop := by
  have hP : P.natDegree = k := le_antisymm hdeg (le_natDegree_of_ne_zero hc.ne')
  apply tendsto_atTop_of_leadingCoeff_nonneg
  · rw [← natDegree_pos_iff_degree_pos]; omega
  · rw [leadingCoeff, hP]; exact hc.le

lemma natDegree_le_of_coeff (P : ℝ[X]) (e : ℕ) (h1 : P.natDegree ≤ e + 1)
    (h2 : P.coeff (e + 1) = 0) : P.natDegree ≤ e := by
  rw [natDegree_le_iff_coeff_eq_zero]
  intro N hN
  rcases (show N = e + 1 ∨ e + 1 < N by
    have : e < N := by exact_mod_cast hN
    omega) with h | h
  · rw [h, h2]
  · exact coeff_eq_zero_of_natDegree_lt (by omega)

/-- `g` is eventually strictly increasing. -/
lemma eventually_strictMono (g : ℝ[X]) (e : ℕ) (hg : g.natDegree = e + 1) (he : 1 ≤ e)
    (hl : 0 < g.coeff (e + 1)) : ∃ R₀ : ℝ, StrictMonoOn (fun x => g.eval x) (Set.Ici R₀) := by
  have hd : Tendsto (fun x => (derivative g).eval x) atTop atTop := by
    apply tendsto_of_coeff _ e he
    · have := natDegree_derivative_le g; omega
    · rw [coeff_derivative]; positivity
  obtain ⟨R₀, hR₀⟩ := eventually_atTop.1 (hd.eventually_gt_atTop 0)
  refine ⟨R₀, strictMonoOn_of_deriv_pos (convex_Ici R₀) g.continuous.continuousOn ?_⟩
  intro x hx
  rw [interior_Ici] at hx
  rw [Polynomial.deriv]
  exact hR₀ x (le_of_lt hx)

/-- The analytic core of Theorem 6.5, with `ρ, β` characterised by the two top coefficients. -/
lemma core (f g : ℝ[X]) (a b ρ β : ℝ) (e : ℕ) (he : 1 ≤ e) (hfd : f.natDegree = e + 1)
    (hgd : g.natDegree = e + 1) (hf : 0 < f.coeff (e + 1)) (hg : 0 < g.coeff (e + 1))
    (ha : 0 < a) (hρ : 0 < ρ)
    (hρd : g.coeff (e + 1) * ρ ^ (e + 1) = a * f.coeff (e + 1))
    (hβ : (g.coeff e + (e + 1) * g.coeff (e + 1) * β) * ρ ^ e = a * f.coeff e)
    (hev : ∀ᶠ n : ℕ in atTop, ∃ m : ℕ, 0 < m ∧ a * f.eval (n : ℝ) + b = g.eval (m : ℝ)) :
    (∃ k : ℕ, 0 < k ∧ ρ = k) ∧ (∃ k : ℤ, β = k) ∧
      ∀ x : ℝ, a * f.eval x + b = g.eval (ρ * x + β) := by
  obtain ⟨N₀, hN₀⟩ := eventually_atTop.1 hev
  choose! m _hmpos hm using hN₀
  set h : ℝ[X] := C a * f + C b with hh
  have hheval : ∀ x, h.eval x = a * f.eval x + b := by intro x; simp [hh]
  have hhdeg : h.natDegree ≤ e + 1 :=
    (natDegree_add_le _ _).trans (max_le ((natDegree_C_mul_le _ _).trans hfd.le) (by simp))
  have he0 : e ≠ 0 := by omega
  have hh1 : h.coeff (e + 1) = a * f.coeff (e + 1) := by simp [hh]
  have hhe : h.coeff e = a * f.coeff e := by simp [hh, coeff_C, he0]
  have hGeval : ∀ s x, (g.comp (C ρ * X + C s)).eval x = g.eval (ρ * x + s) := by
    intro s x; simp [eval_comp]
  -- the two dominating polynomials
  have hP : ∀ s, β < s → Tendsto (fun x => (g.comp (C ρ * X + C s) - h).eval x) atTop atTop := by
    intro s hs
    obtain ⟨A1, A2, A3⟩ := compAff g e hgd ρ s
    apply tendsto_of_coeff _ e he
    · apply natDegree_le_of_coeff
      · exact (natDegree_sub_le _ _).trans (max_le A1 hhdeg)
      · rw [coeff_sub, A2, hh1, hρd, sub_self]
    · rw [coeff_sub, A3, hhe, ← hβ]
      have : (g.coeff e + (e + 1) * g.coeff (e + 1) * s) * ρ ^ e -
          (g.coeff e + (e + 1) * g.coeff (e + 1) * β) * ρ ^ e =
          (e + 1) * g.coeff (e + 1) * (s - β) * ρ ^ e := by ring
      rw [this]
      have : 0 < s - β := by linarith
      positivity
  have hQ : ∀ s, s < β → Tendsto (fun x => (h - g.comp (C ρ * X + C s)).eval x) atTop atTop := by
    intro s hs
    obtain ⟨A1, A2, A3⟩ := compAff g e hgd ρ s
    apply tendsto_of_coeff _ e he
    · apply natDegree_le_of_coeff
      · exact (natDegree_sub_le _ _).trans (max_le hhdeg A1)
      · rw [coeff_sub, A2, hh1, hρd, sub_self]
    · rw [coeff_sub, A3, hhe, ← hβ]
      have : (g.coeff e + (e + 1) * g.coeff (e + 1) * β) * ρ ^ e -
          (g.coeff e + (e + 1) * g.coeff (e + 1) * s) * ρ ^ e =
          (e + 1) * g.coeff (e + 1) * (β - s) * ρ ^ e := by ring
      rw [this]
      have : 0 < β - s := by linarith
      positivity
  obtain ⟨R₀, hmono⟩ := eventually_strictMono g e hgd he hg
  obtain ⟨B, hB⟩ : ∃ B, ∀ x ∈ Set.Icc 0 R₀, g.eval x ≤ B := by
    obtain ⟨B, hB⟩ := ((isCompact_Icc (a := (0 : ℝ)) (b := R₀)).image_of_continuousOn
      (f := fun x => g.eval x) g.continuous.continuousOn).bddAbove
    exact ⟨B, fun x hx => hB ⟨x, hx, rfl⟩⟩
  have hhinf : Tendsto (fun n : ℕ => h.eval (n : ℝ)) atTop atTop :=
    (tendsto_of_coeff h (e + 1) (by omega) hhdeg (by rw [hh1]; positivity)).comp
      tendsto_natCast_atTop_atTop
  have hρn : Tendsto (fun n : ℕ => ρ * (n : ℝ)) atTop atTop :=
    Tendsto.const_mul_atTop hρ tendsto_natCast_atTop_atTop
  have hclose : ∀ ε > 0, ∀ᶠ n : ℕ in atTop, |(m n : ℝ) - (ρ * n + β)| < ε := by
    intro ε hε
    filter_upwards [eventually_ge_atTop N₀,
      ((hP (β + ε) (by linarith)).comp tendsto_natCast_atTop_atTop).eventually_gt_atTop 0,
      ((hQ (β - ε) (by linarith)).comp tendsto_natCast_atTop_atTop).eventually_gt_atTop 0,
      hhinf.eventually_gt_atTop B, hρn.eventually_ge_atTop (R₀ - β + ε)] with n hn h1 h2 h3 h4
    simp only [Function.comp, eval_sub, hGeval, hheval] at h1 h2 h3
    have hmn := hm n hn
    rw [abs_lt]; constructor
    · by_contra hc
      push Not at hc
      by_cases hR : R₀ ≤ (m n : ℝ)
      · have := hmono.monotoneOn (Set.mem_Ici.2 hR)
          (Set.mem_Ici.2 (show R₀ ≤ ρ * n + (β - ε) by linarith)) (show (m n : ℝ) ≤ ρ * n + (β - ε) by linarith)
        simp only at this
        linarith
      · have := hB (m n) ⟨Nat.cast_nonneg _, by linarith⟩
        linarith
    · by_contra hc
      push Not at hc
      have := hmono.monotoneOn (Set.mem_Ici.2 (show R₀ ≤ ρ * n + (β + ε) by linarith))
        (Set.mem_Ici.2 (show R₀ ≤ (m n : ℝ) by linarith)) (show ρ * n + (β + ε) ≤ (m n : ℝ) by linarith)
      simp only at this
      linarith
  have hE : Tendsto (fun n : ℕ => (m n : ℝ) - ρ * n) atTop (𝓝 β) := by
    rw [Metric.tendsto_atTop]
    intro ε hε
    obtain ⟨N, hN⟩ := eventually_atTop.1 (hclose ε hε)
    refine ⟨N, fun n hn => ?_⟩
    rw [Real.dist_eq, show (m n : ℝ) - ρ * n - β = m n - (ρ * n + β) by ring]
    exact hN n hn
  have hD : Tendsto (fun n : ℕ => (((m (n + 1) : ℤ) - m n : ℤ) : ℝ)) atTop (𝓝 ρ) := by
    have h1 := hE.comp (tendsto_add_atTop_nat 1)
    have h2 := (h1.sub hE).add_const ρ
    simp only [sub_self, zero_add] at h2
    apply h2.congr
    intro n
    simp only [Function.comp, Nat.cast_add, Nat.cast_one]
    push_cast
    ring
  obtain ⟨k, hk, hkev⟩ := int_seq_tendsto hD
  have hkpos : 0 < k := by
    have : (0 : ℝ) < k := hk ▸ hρ
    exact_mod_cast this
  obtain ⟨N₁, hN₁⟩ := eventually_atTop.1 hkev
  set β' : ℤ := (m N₁ : ℤ) - k * N₁ with hβ'_def
  have hmlin : ∀ n ≥ N₁, (m n : ℤ) = k * n + β' := by
    intro n hn
    induction n, hn using Nat.le_induction with
    | base => rw [hβ'_def]; ring
    | succ n hn ih =>
      have := hN₁ n hn
      push_cast
      linarith
  have hmlinR : ∀ n ≥ N₁, (m n : ℝ) = ρ * n + β' := by
    intro n hn
    have : (m n : ℝ) = (k : ℝ) * n + β' := by exact_mod_cast hmlin n hn
    rw [this, hk]
  have hEconst : ∀ᶠ n : ℕ in atTop, (m n : ℝ) - ρ * n = β' := by
    filter_upwards [eventually_ge_atTop N₁] with n hn
    rw [hmlinR n hn]; ring
  have hββ : (β' : ℝ) = β := eventually_const_tendsto hEconst hE
  have hid : h = g.comp (C ρ * X + C β) := by
    apply eq_of_infinite_eval_eq
    have hinf : (Set.range (fun n : ℕ => ((n + max N₀ N₁ : ℕ) : ℝ))).Infinite :=
      Set.infinite_range_of_injective (Nat.cast_injective.comp (add_left_injective _))
    refine hinf.mono ?_
    rintro _ ⟨n, rfl⟩
    simp only [Set.mem_setOf_eq, hheval, hGeval]
    rw [hm _ (by omega), hmlinR _ (by omega), hββ]
  refine ⟨⟨k.toNat, by omega, ?_⟩, ⟨β', hββ.symm⟩, fun x => ?_⟩
  · rw [hk]
    have := Int.toNat_of_nonneg hkpos.le
    exact_mod_cast this.symm
  · have := congrArg (eval x) hid
    rw [hheval, hGeval] at this
    exact this

end Retri.Higher

namespace Retri

open Filter Topology Polynomial

theorem thm_higher : Stmt_thm_higher := by
  intro f g a b hd hdeg hf hg ha hev ρ β
  have hρdef : ρ = (a * f.leadingCoeff / g.leadingCoeff) ^ ((1 : ℝ) / f.natDegree) := rfl
  have hβdef : β = ρ * theta f - theta g := rfl
  clear_value ρ β
  obtain ⟨e, he⟩ : ∃ e, f.natDegree = e + 1 := ⟨f.natDegree - 1, by omega⟩
  have he1 : 1 ≤ e := by omega
  have hgd : g.natDegree = e + 1 := by rw [hdeg, he]
  have hlf : f.leadingCoeff = f.coeff (e + 1) := by rw [leadingCoeff, he]
  have hlg : g.leadingCoeff = g.coeff (e + 1) := by rw [leadingCoeff, hgd]
  rw [hlf] at hf hρdef
  rw [hlg] at hg hρdef
  have hc : 0 < a * f.coeff (e + 1) / g.coeff (e + 1) := by positivity
  have hρ : 0 < ρ := by rw [hρdef]; exact Real.rpow_pos_of_pos hc _
  have hρd : ρ ^ (e + 1) = a * f.coeff (e + 1) / g.coeff (e + 1) := by
    rw [hρdef, he, one_div]
    exact_mod_cast Real.rpow_inv_natCast_pow hc.le (Nat.succ_ne_zero e)
  have key : g.coeff (e + 1) * (ρ ^ e * ρ) = a * f.coeff (e + 1) := by
    rw [← pow_succ, hρd]; field_simp
  apply Higher.core f g a b ρ β e he1 he hgd hf hg ha hρ (by rw [pow_succ, key]) _ hev
  rw [hβdef, theta, theta, hgd, he, hlf, hlg]
  simp only [Nat.add_sub_cancel]
  push_cast
  calc (g.coeff e + (e + 1) * g.coeff (e + 1) * (ρ * (f.coeff e / ((e + 1) * f.coeff (e + 1))) -
        g.coeff e / ((e + 1) * g.coeff (e + 1)))) * ρ ^ e
      = (g.coeff (e + 1) * (ρ ^ e * ρ)) * f.coeff e / f.coeff (e + 1) := by
        field_simp; ring
    _ = a * f.coeff e := by rw [key]; field_simp

theorem thm_higher_self : Stmt_thm_higher_self := by
  intro f a b hd hf ha ha1 hev
  have H := thm_higher f f a b hd rfl hf hf ha hev
  simp only at H
  obtain ⟨⟨k, hk0, hρk⟩, ⟨j, hβj⟩, hid⟩ := H
  rw [hρk] at hβj hid
  set d := f.natDegree with hd_def
  have hc : a * f.leadingCoeff / f.leadingCoeff = a := by field_simp
  rw [hc] at hρk
  have hak : a = (k : ℝ) ^ d := by
    rw [← hρk, one_div]
    exact (Real.rpow_inv_natCast_pow ha.le (by omega)).symm
  have hk1 : k ≠ 1 := by rintro rfl; simp at hak; exact ha1 hak
  have hk2 : 2 ≤ k := by omega
  have hkR : (1 : ℝ) < k := by exact_mod_cast hk2
  rw [hβj] at hid
  set ν : ℝ := -(j : ℝ) / ((k : ℝ) - 1) with hν
  have hνk : ((k : ℝ) - 1) * ν = -j := by rw [hν]; field_simp [show (k : ℝ) - 1 ≠ 0 by linarith]
  clear_value ν
  set F := taylor ν f with hF_def
  have hF : ∀ y, F.eval y = f.eval (y + ν) := fun y => taylor_eval ν f y
  have hFpoly : F.comp (C (k : ℝ) * X) = C a * F + C b := by
    apply Polynomial.funext
    intro y
    simp only [eval_comp, eval_mul, eval_C, eval_X, eval_add, hF]
    rw [hid (y + ν)]
    congr 1
    linear_combination -hνk
  have hFdeg : F.natDegree = d := natDegree_taylor f ν
  have hcoef : ∀ i, F.coeff i * (k : ℝ) ^ i = a * F.coeff i + (if i = 0 then b else 0) := by
    intro i
    have := congrArg (fun p => coeff p i) hFpoly
    simp only [comp_C_mul_X_coeff, coeff_add, coeff_C_mul, coeff_C] at this
    rw [this]
  have hmid : ∀ i, 1 ≤ i → i < d → F.coeff i = 0 := by
    intro i hi1 hid'
    have h := hcoef i
    rw [if_neg (by omega), add_zero, hak] at h
    have hlt : (k : ℝ) ^ i < (k : ℝ) ^ d := pow_lt_pow_right₀ hkR hid'
    by_contra hne
    have : (k : ℝ) ^ i = (k : ℝ) ^ d := by
      have := mul_left_cancel₀ hne (h.trans (mul_comm _ _))
      exact this
    linarith
  have hFform : F = C (F.coeff d) * X ^ d + C (F.coeff 0) := by
    ext i
    simp only [coeff_add, coeff_C_mul, coeff_X_pow, coeff_C]
    rcases Nat.lt_trichotomy i d with h | h | h
    · rcases Nat.eq_zero_or_pos i with h0 | h0
      · subst h0; simp [show (0 : ℕ) ≠ d by omega]
      · rw [hmid i h0 h]; simp [show i ≠ d by omega, show i ≠ 0 by omega]
    · rw [h]; simp [show d ≠ 0 by omega]
    · rw [coeff_eq_zero_of_natDegree_lt (by omega)]
      simp [show i ≠ d by omega, show i ≠ 0 by omega]
  refine ⟨k, hk2, hak, F.coeff d, ν, F.coeff 0, ?_, ⟨-j, by push_cast; exact hνk⟩, ?_⟩
  · apply Polynomial.funext
    intro x
    have h1 := hF (x - ν)
    rw [sub_add_cancel] at h1
    rw [← h1]
    conv_lhs => rw [hFform]
    simp
  · have h := hcoef 0
    simp only [pow_zero, mul_one, ↓reduceIte] at h
    linarith

theorem higher_translation : Stmt_higher_translation := by
  intro f b hd hf hev
  obtain ⟨e, he⟩ : ∃ e, f.natDegree = e + 1 := ⟨f.natDegree - 1, by omega⟩
  have hlf : f.leadingCoeff = f.coeff (e + 1) := by rw [leadingCoeff, he]
  rw [hlf] at hf
  have hev' : ∀ᶠ n : ℕ in atTop, ∃ m : ℕ, 0 < m ∧ 1 * f.eval (n : ℝ) + b = f.eval (m : ℝ) := by
    simpa using hev
  obtain ⟨-, -, hid⟩ := Higher.core f f 1 b 1 0 e (by omega) he he hf hf one_pos one_pos
    (by simp) (by simp) hev'
  have := hid 0
  simp at this
  exact this

end Retri


==> anc/lean_formalization/Retriangular/Proofs/HigherExtras.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# The remark after Theorem 6.5: only translated monomials have nontrivial self-maps

A set `f(ℕ)` with `deg f ≥ 2` admits an affine self-map other than the identity only if `f`
is a translated monomial `λ (x - ν)^d + μ`. If the leading coefficient of `f` is positive, a
self-map has positive slope (the set `f(ℕ)` is unbounded above and bounded below); slope `1`
forces the identity since there are no nontrivial translations, and any other slope gives the
translated monomial by Theorem 6.5. A negative leading coefficient is reduced to the positive
case through `f ↦ -f`, whose value set is `-f(ℕ)`, the self-map `x ↦ a x + b` of `f(ℕ)`
becoming the self-map `x ↦ a x - b` of `-f(ℕ)`.
-/
import Retriangular.Proofs.Cubic

namespace Retri.HigherExtras

open Filter Topology Polynomial

/-- For a positive leading coefficient and positive degree, the set `f(ℕ)` is bounded below. -/
lemma bddBelow_figSet (f : ℝ[X]) (hd : 1 ≤ f.natDegree) (hlc : 0 < f.leadingCoeff) :
    BddBelow (figSet f) := by
  obtain ⟨B, hB⟩ := Filter.bddBelow_range_of_tendsto_atTop_atTop (Cubic.tendsto_nat f hd hlc)
  refine ⟨B, ?_⟩
  rintro _ ⟨n, -, rfl⟩
  exact hB ⟨n, rfl⟩

/-- A self-map of `f(ℕ)` has positive slope when `f` has positive leading coefficient. -/
lemma pos_slope (f : ℝ[X]) (hd : 1 ≤ f.natDegree) (hlc : 0 < f.leadingCoeff) {φ : Aff}
    (hφ : φ ∈ selfMaps (figSet f)) : 0 < φ.a := by
  obtain ⟨ha, hmap⟩ := hφ
  rcases lt_or_gt_of_ne ha with h | h
  · exfalso
    obtain ⟨B, hB⟩ := bddBelow_figSet f hd hlc
    have ht : Tendsto (fun n : ℕ => φ.a * f.eval (n : ℝ) + φ.b) atTop atBot :=
      tendsto_atBot_add_const_right _ _ ((Cubic.tendsto_nat f hd hlc).const_mul_atTop_of_neg h)
    obtain ⟨n, hn1, hn2⟩ := ((ht.eventually_lt_atBot B).and (eventually_gt_atTop 0)).exists
    have := hB (hmap (Cubic.mem_figSet f hn2))
    simp only [Aff.apply] at this
    linarith
  · exact h

/-- The case of a positive leading coefficient. -/
lemma monomial_of_pos (f : ℝ[X]) (hd : 2 ≤ f.natDegree) (hlc : 0 < f.leadingCoeff) {φ : Aff}
    (hφ : φ ∈ selfMaps (figSet f)) (hne : φ ≠ 1) :
    ∃ l ν μ : ℝ, f = C l * (X - C ν) ^ f.natDegree + C μ := by
  have ha0 := pos_slope f (by omega) hlc hφ
  have hev := Cubic.hev_of_maps f f φ hφ.2
  by_cases ha1 : φ.a = 1
  · exfalso
    rw [ha1] at hev
    have hb := higher_translation f φ.b hd hlc (by simpa using hev)
    exact hne (by ext <;> simp [ha1, hb])
  · obtain ⟨_, _, _, l, ν, μ, hf, _⟩ := thm_higher_self f φ.a φ.b hd hlc ha0 ha1 hev
    exact ⟨l, ν, μ, hf⟩

/-- `x ↦ a x + b` is a self-map of `f(ℕ)` iff `x ↦ a x - b` is a self-map of `(-f)(ℕ)`
(we only need one direction). -/
lemma neg_selfMap (f : ℝ[X]) {φ : Aff} (hφ : φ ∈ selfMaps (figSet f)) :
    (⟨φ.a, -φ.b⟩ : Aff) ∈ selfMaps (figSet (-f)) := by
  obtain ⟨ha, hmap⟩ := hφ
  refine ⟨ha, ?_⟩
  rintro _ ⟨n, hn, rfl⟩
  obtain ⟨m, hm, hm'⟩ := hmap (Cubic.mem_figSet f hn)
  refine ⟨m, hm, ?_⟩
  simp only [Aff.apply, eval_neg] at hm' ⊢
  linear_combination -hm'

end Retri.HigherExtras

namespace Retri

open Filter Topology Polynomial

/-- The remark after Theorem 6.5: a set `f(ℕ)` with `deg f ≥ 2` admits an affine self-map other
than the identity only if `f` is a translated monomial `λ (x - ν)^d + μ` (no sign condition on
the leading coefficient is needed). -/
theorem higher_monomial : Stmt_higher_monomial := by
  rintro f hd ⟨φ, hφ, hne⟩
  have hf0 : f ≠ 0 := by
    rintro rfl
    simp at hd
  rcases lt_or_gt_of_ne (leadingCoeff_ne_zero.2 hf0) with hlc | hlc
  · -- negative leading coefficient: pass to `-f`
    have hd' : (-f).natDegree = f.natDegree := natDegree_neg f
    have hlc' : 0 < (-f).leadingCoeff := by
      rw [leadingCoeff_neg]
      linarith
    have hne' : (⟨φ.a, -φ.b⟩ : Aff) ≠ 1 := by
      intro h
      apply hne
      have h1 : φ.a = 1 := congrArg Aff.a h
      have h2 : -φ.b = 0 := congrArg Aff.b h
      ext
      · simpa using h1
      · simp only [Aff.one_b]
        linarith
    obtain ⟨l, ν, μ, h⟩ := HigherExtras.monomial_of_pos (-f) (by rw [hd']; exact hd) hlc'
      (HigherExtras.neg_selfMap f hφ) hne'
    rw [hd'] at h
    refine ⟨-l, ν, -μ, ?_⟩
    calc f = -(-f) := (neg_neg f).symm
      _ = C (-l) * (X - C ν) ^ f.natDegree + C (-μ) := by
        rw [h, C_neg, C_neg]
        ring
  · exact HigherExtras.monomial_of_pos f hd hlc hφ hne

end Retri


==> anc/lean_formalization/Retriangular/Proofs/Image.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Section 7.3: the size of the image

Proposition 7.6 and the remarks after it.
-/
import Retriangular.Proofs.Polygonal

namespace Retri
namespace ImageSize

open Filter Topology

variable {S : Set ℝ}

lemma fin_Icc (hS : ∀ x ∈ S, ∃ n : ℕ, 0 < n ∧ x = n) (lo hi : ℝ) :
    (S ∩ Set.Icc lo hi).Finite := by
  apply Set.Finite.subset ((Set.finite_Iic ⌊hi⌋₊).image (fun n : ℕ => (n : ℝ)))
  rintro x ⟨hx, -, hxhi⟩
  obtain ⟨n, -, rfl⟩ := hS x hx
  exact ⟨n, Nat.le_floor hxhi, rfl⟩

lemma one_le (hS : ∀ x ∈ S, ∃ n : ℕ, 0 < n ∧ x = n) {x : ℝ} (hx : x ∈ S) : 1 ≤ x := by
  obtain ⟨n, hn, rfl⟩ := hS x hx
  exact_mod_cast hn

lemma count_mono (hS : ∀ x ∈ S, ∃ n : ℕ, 0 < n ∧ x = n) {X Y : ℝ} (h : X ≤ Y) :
    countUpTo S X ≤ countUpTo S Y :=
  Set.ncard_le_ncard (Set.inter_subset_inter_right _ (Set.Icc_subset_Icc_right h)) (fin_Icc hS 1 Y)

lemma count_floor (hS : ∀ x ∈ S, ∃ n : ℕ, 0 < n ∧ x = n) {X : ℝ} (hX : 0 ≤ X) :
    countUpTo S X = countUpTo S (⌊X⌋₊ : ℕ) := by
  unfold countUpTo
  congr 1
  ext y
  simp only [Set.mem_inter_iff, Set.mem_Icc]
  constructor
  · rintro ⟨hy, h1, h2⟩
    obtain ⟨n, -, rfl⟩ := hS y hy
    exact ⟨hy, h1, by exact_mod_cast Nat.le_floor h2⟩
  · rintro ⟨hy, h1, h2⟩
    obtain ⟨n, -, rfl⟩ := hS y hy
    refine ⟨hy, h1, ?_⟩
    have : n ≤ ⌊X⌋₊ := by exact_mod_cast h2
    exact (Nat.le_floor_iff hX).1 this

lemma count_image (φ : Aff) (ha : 0 < φ.a) (X : ℝ) :
    countUpTo (φ '' S) X = (S ∩ Set.Icc ((1 - φ.b) / φ.a) ((X - φ.b) / φ.a)).ncard := by
  unfold countUpTo
  have : φ '' S ∩ Set.Icc 1 X = φ '' (S ∩ Set.Icc ((1 - φ.b) / φ.a) ((X - φ.b) / φ.a)) := by
    ext y
    simp only [Set.mem_inter_iff, Set.mem_image, Set.mem_Icc, Aff.apply]
    constructor
    · rintro ⟨⟨t, ht, rfl⟩, h1, h2⟩
      refine ⟨t, ⟨ht, ?_, ?_⟩, rfl⟩
      · rw [div_le_iff₀ ha]; linarith
      · rw [le_div_iff₀ ha]; linarith
    · rintro ⟨t, ⟨ht, h1, h2⟩, rfl⟩
      rw [div_le_iff₀ ha] at h1
      rw [le_div_iff₀ ha] at h2
      exact ⟨⟨t, ht, rfl⟩, by linarith, by linarith⟩
  rw [this]
  apply Set.ncard_image_of_injective
  intro u v h
  simp only [Aff.apply] at h
  have : φ.a * (u - v) = 0 := by linarith
  rcases mul_eq_zero.1 this with h' | h'
  · exact absurd h' ha.ne'
  · linarith

lemma count_split (hS : ∀ x ∈ S, ∃ n : ℕ, 0 < n ∧ x = n) {lo Y : ℝ} (h : lo ≤ Y) :
    countUpTo S Y = (S ∩ Set.Ico 1 lo).ncard + (S ∩ Set.Icc lo Y).ncard := by
  unfold countUpTo
  have e : S ∩ Set.Icc 1 Y = (S ∩ Set.Ico 1 lo) ∪ (S ∩ Set.Icc lo Y) := by
    ext x
    simp only [Set.mem_inter_iff, Set.mem_union, Set.mem_Icc, Set.mem_Ico]
    constructor
    · rintro ⟨hx, h1, h2⟩
      rcases lt_or_ge x lo with h3 | h3
      · exact Or.inl ⟨hx, h1, h3⟩
      · exact Or.inr ⟨hx, h3, h2⟩
    · rintro (⟨hx, h1, h2⟩ | ⟨hx, h1, h2⟩)
      · exact ⟨hx, h1, by linarith⟩
      · exact ⟨hx, one_le hS hx, h2⟩
  rw [e]
  apply Set.ncard_union_eq
  · rw [Set.disjoint_left]
    rintro x ⟨-, -, h1⟩ ⟨-, h2, -⟩
    linarith
  · exact (fin_Icc hS 1 lo).subset (Set.inter_subset_inter_right _ Set.Ico_subset_Icc_self)
  · exact fin_Icc hS lo Y

/-- Part (a). -/
lemma part_a (hS : ∀ x ∈ S, ∃ n : ℕ, 0 < n ∧ x = n) (φ : Aff) (ha : 2 ≤ φ.a) (c δ : ℝ)
    (hc : 0 < c) (hδ : 0 < δ)
    (hlim : Tendsto (fun N : ℕ => (countUpTo S N : ℝ) / (c * (N : ℝ) ^ δ)) atTop (𝓝 1)) :
    Tendsto (fun N : ℕ => (countUpTo (φ '' S) N : ℝ) / countUpTo S N) atTop
      (𝓝 (φ.a ^ (-δ))) := by
  set a := φ.a with ha_def
  set b := φ.b
  have ha0 : 0 < a := by linarith
  set f : ℝ → ℝ := fun X => (countUpTo S X : ℝ) with hf
  set u : ℕ → ℝ := fun N => f N / (c * (N : ℝ) ^ δ) with hu
  set K : ℝ := ((S ∩ Set.Ico 1 ((1 - b) / a)).ncard : ℝ)
  set X : ℕ → ℝ := fun N => ((N : ℝ) - b) / a with hX
  set k : ℕ → ℕ := fun N => ⌊X N⌋₊ with hk
  have hXt : Tendsto X atTop atTop :=
    (tendsto_atTop_add_const_right _ (-b) tendsto_natCast_atTop_atTop).atTop_div_const ha0
      |>.congr (fun N => by simp [X, sub_eq_add_neg])
  have hkt : Tendsto k atTop atTop := tendsto_nat_floor_atTop.comp hXt
  -- `c N^δ → ∞` and `f N → ∞`
  have hpow : Tendsto (fun N : ℕ => c * (N : ℝ) ^ δ) atTop atTop :=
    ((tendsto_rpow_atTop hδ).comp tendsto_natCast_atTop_atTop).const_mul_atTop hc
  have hft : Tendsto (fun N : ℕ => f N) atTop atTop := by
    have := Tendsto.pos_mul_atTop one_pos hlim hpow
    apply this.congr'
    filter_upwards [eventually_gt_atTop 0] with N hN
    have : c * (N : ℝ) ^ δ ≠ 0 := by
      have : (0 : ℝ) < N := by exact_mod_cast hN
      positivity
    simp only [hu, hf]
    field_simp
  -- `k N / N → 1 / a`
  have hXN : Tendsto (fun N : ℕ => X N / N) atTop (𝓝 (1 / a)) := by
    have h1 : Tendsto (fun N : ℕ => 1 / a - b / a * (1 / (N : ℝ))) atTop (𝓝 (1 / a - b / a * 0)) :=
      tendsto_const_nhds.sub (tendsto_const_nhds.mul tendsto_one_div_atTop_nhds_zero_nat)
    rw [mul_zero, sub_zero] at h1
    apply h1.congr'
    filter_upwards [eventually_gt_atTop 0] with N hN
    have : (N : ℝ) ≠ 0 := by exact_mod_cast hN.ne'
    simp only [X]
    field_simp
  have hkN : Tendsto (fun N : ℕ => (k N : ℝ) / N) atTop (𝓝 (1 / a)) := by
    have h1 := (tendsto_nat_floor_div_atTop.comp hXt).mul hXN
    rw [one_mul] at h1
    apply h1.congr'
    filter_upwards [eventually_gt_atTop 0, hXt.eventually_gt_atTop 0] with N hN hXp
    simp only [Function.comp, k]
    field_simp
  have hpowk : Tendsto (fun N : ℕ => ((k N : ℝ) / N) ^ δ) atTop (𝓝 ((1 / a) ^ δ)) :=
    hkN.rpow_const (Or.inl (by positivity))
  have hlimk : Tendsto (fun N => u (k N)) atTop (𝓝 1) := hlim.comp hkt
  have hmain : Tendsto (fun N : ℕ => u (k N) * ((k N : ℝ) / N) ^ δ / u N - K / f N) atTop
      (𝓝 (1 * (1 / a) ^ δ / 1 - 0)) :=
    ((hlimk.mul hpowk).div hlim one_ne_zero).sub (tendsto_const_nhds.div_atTop hft)
  have hval : 1 * (1 / a) ^ δ / 1 - 0 = a ^ (-δ) := by
    rw [Real.rpow_neg ha0.le, one_div, Real.inv_rpow ha0.le]; ring
  rw [hval] at hmain
  apply hmain.congr'
  filter_upwards [eventually_ge_atTop 1, hkt.eventually_gt_atTop 0] with N hN hkp
  have hN0 : (0 : ℝ) < N := by exact_mod_cast hN
  have hXpos : 1 ≤ X N := Nat.floor_pos.1 hkp
  have hk0 : (0 : ℝ) < k N := by exact_mod_cast hkp
  -- the count of the image
  have h1 : (countUpTo (φ '' S) N : ℝ) = f (X N) - K := by
    have e1 := count_image (S := S) φ ha0 N
    have e2 := count_split hS (lo := (1 - b) / a) (Y := X N) (by
      simp only [X]; apply div_le_div_of_nonneg_right _ ha0.le
      have : (1 : ℝ) ≤ N := by exact_mod_cast hN
      linarith)
    simp only [hf, K]
    rw [e2, e1]; push_cast; ring
  have h2 : f (X N) = f (k N) := by
    simp only [hf, k]; rw [count_floor hS (by linarith)]
  rw [h1, h2, sub_div]
  congr 1
  simp only [u, hf]
  have hcN : c * (N : ℝ) ^ δ ≠ 0 := by positivity
  have hck : c * (k N : ℝ) ^ δ ≠ 0 := by positivity
  rw [Real.div_rpow hk0.le hN0.le]
  by_cases hfN : (countUpTo S N : ℝ) = 0
  · simp [hfN]
  · field_simp

/-- Part (b). -/
lemma part_b (hS : ∀ x ∈ S, ∃ n : ℕ, 0 < n ∧ x = n) (φ : Aff) (_hφ : φ ∈ selfMaps S)
    (ha : 2 ≤ φ.a) (hfin : (S \ φ '' S).Finite) :
    ∃ C : ℝ, ∀ N : ℕ, 2 ≤ N → (countUpTo S N : ℝ) ≤ C * Real.log N := by
  set a := φ.a
  set b := φ.b
  have ha0 : 0 < a := by linarith
  set B := |b|
  have hB : 0 ≤ B := abs_nonneg b
  set k0 := (S \ φ '' S).ncard
  have step : ∀ X : ℝ, 0 ≤ X → countUpTo S X ≤ k0 + countUpTo S (X / 2 + B) := by
    intro X hX
    have hsub : S ∩ Set.Icc 1 X ⊆ (S \ φ '' S) ∪ φ '' (S ∩ Set.Icc 1 ((X - b) / a)) := by
      rintro y ⟨hy, h1, h2⟩
      by_cases hyi : y ∈ φ '' S
      · obtain ⟨t, ht, rfl⟩ := hyi
        right
        refine ⟨t, ⟨ht, one_le hS ht, ?_⟩, rfl⟩
        rw [le_div_iff₀ ha0]
        simp only [Aff.apply] at h2
        linarith
      · exact Or.inl ⟨hy, hyi⟩
    have hfin2 : (φ '' (S ∩ Set.Icc 1 ((X - b) / a))).Finite := (fin_Icc hS _ _).image _
    unfold countUpTo
    calc (S ∩ Set.Icc 1 X).ncard
        ≤ ((S \ φ '' S) ∪ φ '' (S ∩ Set.Icc 1 ((X - b) / a))).ncard :=
          Set.ncard_le_ncard hsub (hfin.union hfin2)
      _ ≤ k0 + (φ '' (S ∩ Set.Icc 1 ((X - b) / a))).ncard := Set.ncard_union_le _ _
      _ ≤ k0 + (S ∩ Set.Icc 1 ((X - b) / a)).ncard := by
          have := Set.ncard_image_le (f := φ) (fin_Icc hS 1 ((X - b) / a)); omega
      _ ≤ k0 + (S ∩ Set.Icc 1 (X / 2 + B)).ncard := by
          have hb : -b ≤ B := neg_le_abs b
          have := count_mono hS (X := (X - b) / a) (Y := X / 2 + B) (by
            rw [div_le_iff₀ ha0]
            nlinarith)
          unfold countUpTo at this
          omega
  have iter : ∀ j : ℕ, ∀ X : ℝ, 0 ≤ X → countUpTo S X ≤ j * k0 + countUpTo S (X / 2 ^ j + 2 * B) := by
    intro j
    induction j with
    | zero =>
      intro X hX
      simp only [pow_zero, div_one, zero_mul, zero_add]
      exact count_mono hS (by linarith)
    | succ j ih =>
      intro X hX
      have h1 := ih X hX
      have h2 := step (X / 2 ^ j + 2 * B) (by positivity)
      have e : (X / 2 ^ j + 2 * B) / 2 + B = X / 2 ^ (j + 1) + 2 * B := by
        rw [pow_succ]; field_simp; ring
      rw [e] at h2
      calc countUpTo S X ≤ j * k0 + countUpTo S (X / 2 ^ j + 2 * B) := h1
        _ ≤ j * k0 + (k0 + countUpTo S (X / 2 ^ (j + 1) + 2 * B)) := by gcongr
        _ = (j + 1) * k0 + countUpTo S (X / 2 ^ (j + 1) + 2 * B) := by ring
  set C0 : ℝ := (countUpTo S (2 + 2 * B) : ℝ)
  have hlog2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  refine ⟨((k0 : ℝ) + C0) / Real.log 2, ?_⟩
  intro N hN
  set j := Nat.log 2 N
  have hN0 : (0 : ℝ) < N := by exact_mod_cast (by omega : 0 < N)
  have hpj : 2 ^ j ≤ N := Nat.pow_log_le_self 2 (by omega)
  have hpj1 : N < 2 ^ (j + 1) := Nat.lt_pow_succ_log_self (by norm_num) N
  have hpjr : (2 : ℝ) ^ j ≤ N := by exact_mod_cast hpj
  have hpj1r : (N : ℝ) < 2 ^ (j + 1) := by exact_mod_cast hpj1
  have h1 := iter j N hN0.le
  have h2 : countUpTo S ((N : ℝ) / 2 ^ j + 2 * B) ≤ countUpTo S (2 + 2 * B) := by
    apply count_mono hS
    have : (N : ℝ) / 2 ^ j ≤ 2 := by
      rw [div_le_iff₀ (by positivity)]
      rw [pow_succ] at hpj1r; linarith
    linarith
  have hj : (j : ℝ) * Real.log 2 ≤ Real.log N := by
    rw [← Real.log_pow]; exact Real.log_le_log (by positivity) hpjr
  have hlogN : Real.log 2 ≤ Real.log N :=
    Real.log_le_log (by norm_num) (by exact_mod_cast hN)
  have hC0 : 0 ≤ C0 := Nat.cast_nonneg _
  have hfN : (countUpTo S N : ℝ) ≤ j * k0 + C0 := by
    have : (countUpTo S N : ℝ) ≤ (j * k0 + countUpTo S (2 + 2 * B) : ℕ) := by
      exact_mod_cast h1.trans (by gcongr)
    simpa [C0] using this
  rw [div_mul_eq_mul_div, le_div_iff₀ hlog2]
  have hk0 : (0 : ℝ) ≤ k0 := Nat.cast_nonneg _
  nlinarith

/-! ### Polygonal numbers -/

lemma poly_strictMono {s : ℕ} (hs : 3 ≤ s) : StrictMono (fun n : ℕ => poly s n) := by
  apply strictMono_nat_of_lt_succ
  intro n
  have h3 : (3 : ℝ) ≤ s := by exact_mod_cast hs
  have hn : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  simp only [poly]; push_cast
  nlinarith

lemma poly_lower {s : ℕ} (hs : 3 ≤ s) {n : ℕ} (hn1 : 0 < n) :
    ((s : ℝ) - 2) / 2 * ((n : ℝ) - 1) ^ 2 ≤ poly s n := by
  have h3 : (3 : ℝ) ≤ s := by exact_mod_cast hs
  have hn : (1 : ℝ) ≤ n := by exact_mod_cast hn1
  have : 0 ≤ (s : ℝ) * ((n : ℝ) - 1) := mul_nonneg (by linarith) (by linarith)
  simp only [poly]
  nlinarith

lemma poly_upper {s : ℕ} (hs : 3 ≤ s) (n : ℕ) :
    poly s n ≤ ((s : ℝ) - 2) / 2 * ((n : ℝ) + 1) ^ 2 := by
  have h3 : (3 : ℝ) ≤ s := by exact_mod_cast hs
  have hn : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  simp only [poly]
  nlinarith

lemma count_poly_eq {s : ℕ} (hs : 3 ≤ s) (N : ℝ) :
    countUpTo (polySet s) N = {n : ℕ | 0 < n ∧ poly s n ≤ N}.ncard := by
  unfold countUpTo
  have : polySet s ∩ Set.Icc 1 N = (fun n : ℕ => poly s n) '' {n : ℕ | 0 < n ∧ poly s n ≤ N} := by
    ext y
    simp only [polySet, Set.mem_inter_iff, Set.mem_setOf_eq, Set.mem_Icc, Set.mem_image]
    constructor
    · rintro ⟨⟨n, hn, rfl⟩, -, h2⟩
      exact ⟨n, ⟨hn, h2⟩, rfl⟩
    · rintro ⟨n, ⟨hn, h2⟩, rfl⟩
      exact ⟨⟨n, hn, rfl⟩, one_le_poly hs (by exact_mod_cast hn), h2⟩
  rw [this]
  exact Set.ncard_image_of_injective _ (poly_strictMono hs).injective

lemma count_poly_bounds {s : ℕ} (hs : 3 ≤ s) {N : ℝ} (hN : 0 ≤ N) :
    Real.sqrt (2 * N / ((s : ℝ) - 2)) - 2 ≤ countUpTo (polySet s) N ∧
      (countUpTo (polySet s) N : ℝ) ≤ Real.sqrt (2 * N / ((s : ℝ) - 2)) + 1 := by
  have hs2 := s_sub_two_pos hs
  set r := Real.sqrt (2 * N / ((s : ℝ) - 2))
  have hr0 : 0 ≤ r := Real.sqrt_nonneg _
  have hr2 : r ^ 2 = 2 * N / ((s : ℝ) - 2) := Real.sq_sqrt (by positivity)
  rw [count_poly_eq hs]
  constructor
  · have hsub : (↑(Finset.Icc 1 ⌊r - 1⌋₊) : Set ℕ) ⊆ {n : ℕ | 0 < n ∧ poly s n ≤ N} := by
      intro n hn
      simp only [Finset.coe_Icc, Set.mem_Icc] at hn
      refine ⟨by omega, ?_⟩
      have hfl : 0 < ⌊r - 1⌋₊ := by omega
      have hr1 : 1 ≤ r - 1 := Nat.floor_pos.1 hfl
      have hn' : (n : ℝ) ≤ r - 1 :=
        le_trans (by exact_mod_cast hn.2) (Nat.floor_le (by linarith))
      have h1 := poly_upper hs n
      have hsq : ((n : ℝ) + 1) ^ 2 ≤ r ^ 2 := by
        have : (0 : ℝ) ≤ (n : ℝ) + 1 := by positivity
        nlinarith
      rw [hr2] at hsq
      have : ((s : ℝ) - 2) / 2 * ((n : ℝ) + 1) ^ 2 ≤ N := by
        have := mul_le_mul_of_nonneg_left hsq (by positivity : (0 : ℝ) ≤ ((s : ℝ) - 2) / 2)
        rw [show ((s : ℝ) - 2) / 2 * (2 * N / ((s : ℝ) - 2)) = N by field_simp] at this
        exact this
      linarith
    have hfin : {n : ℕ | 0 < n ∧ poly s n ≤ N}.Finite := by
      apply Set.Finite.subset (Finset.Icc 1 ⌊r + 1⌋₊).finite_toSet
      intro n ⟨hn, hp⟩
      simp only [Finset.coe_Icc, Set.mem_Icc]
      refine ⟨hn, Nat.le_floor ?_⟩
      have h1 := poly_lower hs hn
      have hsq : ((n : ℝ) - 1) ^ 2 ≤ 2 * N / ((s : ℝ) - 2) := by
        rw [le_div_iff₀ hs2]; nlinarith
      have := Real.abs_le_sqrt hsq
      have := le_abs_self ((n : ℝ) - 1)
      linarith
    have := Set.ncard_le_ncard hsub hfin
    rw [Set.ncard_coe_finset, Nat.card_Icc, Nat.add_sub_cancel] at this
    have h2 : r - 1 < ⌊r - 1⌋₊ + 1 := Nat.lt_floor_add_one _
    have h3 : (⌊r - 1⌋₊ : ℝ) ≤ ({n : ℕ | 0 < n ∧ poly s n ≤ N}.ncard : ℝ) := by
      exact_mod_cast this
    linarith
  · have hsub : {n : ℕ | 0 < n ∧ poly s n ≤ N} ⊆ (↑(Finset.Icc 1 ⌊r + 1⌋₊) : Set ℕ) := by
      intro n ⟨hn, hp⟩
      simp only [Finset.coe_Icc, Set.mem_Icc]
      refine ⟨hn, Nat.le_floor ?_⟩
      have h1 := poly_lower hs hn
      have hsq : ((n : ℝ) - 1) ^ 2 ≤ 2 * N / ((s : ℝ) - 2) := by
        rw [le_div_iff₀ hs2]; nlinarith
      have := Real.abs_le_sqrt hsq
      have := le_abs_self ((n : ℝ) - 1)
      linarith
    have := Set.ncard_le_ncard hsub (Finset.finite_toSet _)
    rw [Set.ncard_coe_finset, Nat.card_Icc, Nat.add_sub_cancel] at this
    have h3 : ({n : ℕ | 0 < n ∧ poly s n ≤ N}.ncard : ℝ) ≤ (⌊r + 1⌋₊ : ℝ) := by
      exact_mod_cast this
    have h4 : (⌊r + 1⌋₊ : ℝ) ≤ r + 1 := Nat.floor_le (by linarith)
    linarith

lemma count_poly_asymp {s : ℕ} (hs : 3 ≤ s) :
    Tendsto (fun N : ℕ => (countUpTo (polySet s) N : ℝ) / Real.sqrt (2 * N / ((s : ℝ) - 2)))
      atTop (𝓝 1) := by
  have hs2 := s_sub_two_pos hs
  set r : ℕ → ℝ := fun N => Real.sqrt (2 * N / ((s : ℝ) - 2)) with hr
  have hrt : Tendsto r atTop atTop := by
    apply Real.tendsto_sqrt_atTop.comp
    apply Tendsto.atTop_div_const hs2
    exact Tendsto.const_mul_atTop (by norm_num) tendsto_natCast_atTop_atTop
  have hlo : Tendsto (fun N => 1 - 2 / r N) atTop (𝓝 (1 - 0)) :=
    tendsto_const_nhds.sub (tendsto_const_nhds.div_atTop hrt)
  have hhi : Tendsto (fun N => 1 + 1 / r N) atTop (𝓝 (1 + 0)) :=
    tendsto_const_nhds.add (tendsto_const_nhds.div_atTop hrt)
  rw [sub_zero] at hlo
  rw [add_zero] at hhi
  apply tendsto_of_tendsto_of_tendsto_of_le_of_le' hlo hhi
  · filter_upwards [hrt.eventually_gt_atTop 0] with N hN
    have := (count_poly_bounds hs (N := N) (Nat.cast_nonneg N)).1
    show 1 - 2 / r N ≤ _ / r N
    rw [le_div_iff₀ hN, sub_mul, div_mul_cancel₀ _ hN.ne']
    simpa [hr] using this
  · filter_upwards [hrt.eventually_gt_atTop 0] with N hN
    have := (count_poly_bounds hs (N := N) (Nat.cast_nonneg N)).2
    show _ / r N ≤ 1 + 1 / r N
    rw [div_le_iff₀ hN, add_mul, div_mul_cancel₀ _ hN.ne']
    simpa [hr] using this

lemma image_E {s x j : ℕ} (hs : 3 ≤ s) (hx : x = 1 + j * M s) :
    E s x '' polySet s =
      {y | ∃ m : ℤ, m ≡ -(j : ℤ) * pnum s [ZMOD x] ∧ -(j : ℤ) * pnum s < m ∧ y = poly s m} := by
  obtain ⟨-, h2, -, -⟩ := thm_polygonal_converse s x j hs hx
  have hx1 : (1 : ℤ) ≤ x := by
    have : 1 ≤ x := by omega
    exact_mod_cast this
  ext y
  constructor
  · rintro ⟨_, ⟨n, hn, rfl⟩, rfl⟩
    refine ⟨(x : ℤ) * n - j * pnum s, ?_, ?_, ?_⟩
    · rw [Int.modEq_iff_dvd]
      exact ⟨-(n : ℤ), by ring⟩
    · have : (1 : ℤ) ≤ n := by exact_mod_cast hn
      nlinarith
    · unfold E
      have := h2 n
      push_cast at this
      rw [this]
      push_cast; ring_nf
  · rintro ⟨m, hm, hlt, rfl⟩
    have hd : (x : ℤ) ∣ m + j * pnum s := by
      have := Int.ModEq.dvd hm
      have := dvd_neg.2 this
      convert this using 1; ring
    obtain ⟨t, ht⟩ := hd
    have ht0 : 0 < t := by
      have : 0 < (x : ℤ) * t := by rw [← ht]; linarith
      exact pos_of_mul_pos_right this (by omega)
    refine ⟨poly s t.toNat, ⟨t.toNat, by omega, rfl⟩, ?_⟩
    have htn : ((t.toNat : ℕ) : ℝ) = (t : ℝ) := by
      have : ((t.toNat : ℕ) : ℤ) = t := Int.toNat_of_nonneg ht0.le
      exact_mod_cast this
    unfold E
    rw [htn, h2 t]
    congr 1
    have : (x : ℤ) * t - j * pnum s = m := by linarith
    exact_mod_cast this

end ImageSize

theorem prop_image : Stmt_prop_image := by
  intro S φ hS _ hφ ha
  exact ⟨fun c δ hc hδ h => ImageSize.part_a hS φ ha c δ hc hδ h,
    fun hfin => ImageSize.part_b hS φ hφ ha hfin⟩

theorem image_examples : Stmt_image_examples := by
  refine ⟨fun s hs => ImageSize.count_poly_asymp hs, fun s x j hs hx => ImageSize.image_E hs hx, ?_⟩
  ext y
  simp only [Set.mem_diff, Set.mem_setOf_eq, Set.mem_image, Set.mem_singleton_iff]
  constructor
  · rintro ⟨⟨k, rfl⟩, hnot⟩
    cases k with
    | zero => simp
    | succ k =>
      exfalso
      exact hnot ⟨2 ^ k, ⟨k, rfl⟩, by rw [pow_succ]; ring⟩
  · rintro rfl
    refine ⟨⟨0, by simp⟩, ?_⟩
    rintro ⟨z, ⟨k, rfl⟩, h⟩
    have : (1 : ℝ) ≤ 2 ^ k := one_le_pow₀ (by norm_num)
    linarith

end Retri


==> anc/lean_formalization/Retriangular/Proofs/ImageExtras.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Section 7.3: the remarks after Proposition 7.6

The image of `E_{s,x}` has relative density `1/x` in `𝒫_s`; a set of polynomial growth has no
self-map of slope `a ≥ 2` whose image has finite complement, whereas the translation
`x ↦ x + 1` of `ℕ` misses only the element `1`.
-/
import Retriangular.Proofs.Image
import Retriangular.Proofs.Factorization

namespace Retri
namespace ImageExtras

open Filter Topology

/-- The elements of `𝒫_s` are positive natural numbers. -/
lemma polySet_nat {s : ℕ} (hs : 3 ≤ s) : ∀ y ∈ polySet s, ∃ n : ℕ, 0 < n ∧ y = n := by
  intro y hy
  obtain ⟨k, rfl⟩ := polySet_int s hy
  have h1 : (1 : ℤ) ≤ k := by exact_mod_cast one_le_of_mem_polySet hs hy
  refine ⟨k.toNat, by omega, ?_⟩
  have h2 : ((k.toNat : ℕ) : ℤ) = k := Int.toNat_of_nonneg (by omega)
  rw [← h2]
  push_cast
  rfl

/-- `S(N) ~ √(2/(s-2)) · N^{1/2}` for `S = 𝒫_s`. -/
lemma count_poly_rpow {s : ℕ} (hs : 3 ≤ s) :
    Tendsto (fun N : ℕ => (countUpTo (polySet s) N : ℝ) /
      (Real.sqrt (2 / ((s : ℝ) - 2)) * (N : ℝ) ^ (1 / 2 : ℝ))) atTop (𝓝 1) := by
  have hs2 := s_sub_two_pos hs
  refine (image_examples.1 s hs).congr (fun N => ?_)
  congr 1
  rw [← Real.sqrt_eq_rpow, ← Real.sqrt_mul (by positivity)]
  congr 1
  field_simp

/-- A set of positive integers with `S(N) ~ c N^δ` has no self-map of slope `≥ 2` whose image
has finite complement. -/
lemma diff_infinite {S : Set ℝ} {c δ : ℝ} (hS : ∀ x ∈ S, ∃ n : ℕ, 0 < n ∧ x = n)
    (hinf : S.Infinite) (hc : 0 < c) (hδ : 0 < δ)
    (hlim : Tendsto (fun N : ℕ => (countUpTo S N : ℝ) / (c * (N : ℝ) ^ δ)) atTop (𝓝 1))
    {φ : Aff} (hφ : φ ∈ selfMaps S) (ha : 2 ≤ φ.a) : (S \ φ '' S).Infinite := by
  intro hfin
  obtain ⟨C, hC⟩ := (prop_image S φ hS hinf hφ ha).2 hfin
  have h1 : ∀ᶠ N : ℕ in atTop, (1 / 2 : ℝ) < (countUpTo S N : ℝ) / (c * (N : ℝ) ^ δ) :=
    hlim.eventually (lt_mem_nhds (by norm_num))
  have hε : 0 < c / (2 * (|C| + 1)) := by positivity
  have h2 : ∀ᶠ N : ℕ in atTop,
      ‖Real.log N‖ ≤ c / (2 * (|C| + 1)) * ‖(N : ℝ) ^ δ‖ :=
    tendsto_natCast_atTop_atTop.eventually ((isLittleO_log_rpow_atTop hδ).bound hε)
  obtain ⟨N, hN1, hN2, hN3⟩ := (h1.and (h2.and (eventually_ge_atTop 2))).exists
  have hNpos : (0 : ℝ) < N := by exact_mod_cast (by omega : 0 < N)
  have hpow : 0 < (N : ℝ) ^ δ := Real.rpow_pos_of_pos hNpos δ
  have hcp : 0 < c * (N : ℝ) ^ δ := mul_pos hc hpow
  rw [lt_div_iff₀ hcp] at hN1
  have hb := hC N hN3
  have hlog : 0 ≤ Real.log N := Real.log_nonneg (by exact_mod_cast (by omega : 1 ≤ N))
  rw [Real.norm_of_nonneg hlog, Real.norm_of_nonneg hpow.le] at hN2
  have e1 : C * Real.log N ≤ |C| * Real.log N :=
    mul_le_mul_of_nonneg_right (le_abs_self C) hlog
  have e2 : |C| * Real.log N ≤ |C| * (c / (2 * (|C| + 1)) * (N : ℝ) ^ δ) :=
    mul_le_mul_of_nonneg_left hN2 (abs_nonneg C)
  have e3 : |C| * (c / (2 * (|C| + 1)) * (N : ℝ) ^ δ) =
      1 / 2 * (c * (N : ℝ) ^ δ) - c * (N : ℝ) ^ δ / (2 * (|C| + 1)) := by
    field_simp
    ring
  have e4 : 0 < c * (N : ℝ) ^ δ / (2 * (|C| + 1)) := by positivity
  linarith

/-- The positive integers. -/
def natPos : Set ℝ := {y : ℝ | ∃ n : ℕ, 0 < n ∧ y = n}

lemma count_natPos (N : ℕ) : countUpTo natPos N = N := by
  unfold countUpTo
  have e : natPos ∩ Set.Icc 1 (N : ℝ) =
      (fun n : ℕ => (n : ℝ)) '' ((Finset.Icc 1 N : Finset ℕ) : Set ℕ) := by
    ext y
    simp only [natPos, Set.mem_inter_iff, Set.mem_setOf_eq, Set.mem_Icc, Set.mem_image,
      Finset.coe_Icc]
    constructor
    · rintro ⟨⟨n, -, rfl⟩, h1, h2⟩
      exact ⟨n, ⟨by exact_mod_cast h1, by exact_mod_cast h2⟩, rfl⟩
    · rintro ⟨n, ⟨h1, h2⟩, rfl⟩
      exact ⟨⟨n, by omega, rfl⟩, by exact_mod_cast h1, by exact_mod_cast h2⟩
  rw [e, Set.ncard_image_of_injective _ Nat.cast_injective, Set.ncard_coe_finset, Nat.card_Icc]
  omega

end ImageExtras

open ImageExtras Filter Topology

/-- The remark after Proposition 7.6: the image of `E_{s,x}` has relative density `1/x`
in `𝒫_s`. -/
theorem image_density : Stmt_image_density := by
  intro s x hs hx2 hmod
  have hx0 : 0 < x := by omega
  have hφ : Eaff s x ∈ selfMaps (polySet s) := PolyFact.Eaff_mem hs ⟨hx0, hmod⟩
  have hxR : (2 : ℝ) ≤ x := by exact_mod_cast hx2
  have ha : (2 : ℝ) ≤ (Eaff s x).a := by
    show (2 : ℝ) ≤ (x : ℝ) ^ 2
    nlinarith
  have hc : 0 < Real.sqrt (2 / ((s : ℝ) - 2)) :=
    Real.sqrt_pos.2 (div_pos two_pos (s_sub_two_pos hs))
  have h := (prop_image (polySet s) (Eaff s x) (polySet_nat hs) (PolyFact.polySet_infinite hs)
    hφ ha).1 _ (1 / 2) hc (by norm_num) (count_poly_rpow hs)
  have hval : (Eaff s x).a ^ (-(1 / 2 : ℝ)) = 1 / (x : ℝ) := by
    show ((x : ℝ) ^ 2) ^ (-(1 / 2 : ℝ)) = 1 / (x : ℝ)
    rw [Real.rpow_neg (by positivity), ← Real.sqrt_eq_rpow, Real.sqrt_sq (by positivity),
      one_div]
  rw [hval] at h
  exact h

/-- The remark after Proposition 7.6 (corrected form): no self-map of slope `≥ 2` of a set of
polynomial growth has an image with finite complement, while `x ↦ x + 1` maps `ℕ` onto
`ℕ \ {1}`. -/
theorem image_cofinite : Stmt_image_cofinite := by
  refine ⟨fun S c δ hS hinf hc hδ hlim φ hφ ha => diff_infinite hS hinf hc hδ hlim hφ ha,
    ?_, ?_, ?_⟩
  · refine ⟨one_ne_zero, ?_⟩
    rintro y ⟨n, -, rfl⟩
    refine ⟨n + 1, Nat.succ_pos n, ?_⟩
    simp only [Aff.apply]
    push_cast
    ring
  · ext y
    simp only [Set.mem_diff, Set.mem_setOf_eq, Set.mem_image, Set.mem_singleton_iff, Aff.apply]
    constructor
    · rintro ⟨⟨n, hn, rfl⟩, hnot⟩
      by_contra hne
      have hn2 : 2 ≤ n := by
        by_contra h
        exact hne (by rw [show n = 1 by omega]; simp)
      apply hnot
      refine ⟨((n - 1 : ℕ) : ℝ), ⟨n - 1, by omega, rfl⟩, ?_⟩
      rw [Nat.cast_sub (by omega)]
      push_cast
      ring
    · rintro rfl
      refine ⟨⟨1, one_pos, by simp⟩, ?_⟩
      rintro ⟨z, ⟨m, hm, rfl⟩, h⟩
      have : (1 : ℝ) ≤ m := by exact_mod_cast hm
      linarith
  · have e : ∀ᶠ N : ℕ in atTop, (1 : ℝ) =
        (countUpTo {y : ℝ | ∃ n : ℕ, 0 < n ∧ y = n} N : ℝ) / (1 * (N : ℝ) ^ (1 : ℝ)) := by
      filter_upwards [eventually_ge_atTop 1] with N hN
      have hN0 : (N : ℝ) ≠ 0 := by exact_mod_cast (by omega : N ≠ 0)
      rw [show {y : ℝ | ∃ n : ℕ, 0 < n ∧ y = n} = natPos from rfl, count_natPos,
        Real.rpow_one, one_mul, div_self hN0]
    exact tendsto_const_nhds.congr' e

end Retri


==> anc/lean_formalization/Retriangular/Proofs/Local.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Proposition 7.10: local obstructions

Self-maps of the primes, of the squarefree numbers, and of `Σ`; freeness of `End*(Σ)`.
-/
import Retriangular.Proofs.TwoSquares
import Retriangular.Proofs.SelfMapBasic

namespace Retri

namespace LocalObs

lemma mem_selfMaps {S : Set ℝ} {φ : Aff} : φ ∈ selfMaps S ↔ φ.a ≠ 0 ∧ Set.MapsTo φ S S :=
  Iff.rfl

/-- A unit in `ZMod (ℓ^k)` from an integer not divisible by the prime `ℓ`. -/
lemma isUnit_intCast {ℓ : ℕ} (hℓ : ℓ.Prime) (k : ℕ) {A : ℤ} (hA : ¬ (ℓ : ℤ) ∣ A) :
    IsUnit (A : ZMod (ℓ ^ k)) := by
  have hpr : Prime (ℓ : ℤ) := Nat.prime_iff_prime_int.mp hℓ
  have hc : IsCoprime ((ℓ : ℤ) ^ k) A := (hpr.coprime_iff_not_dvd.2 hA).pow_left
  obtain ⟨u, v, huv⟩ := hc
  refine IsUnit.of_mul_eq_one (v : ZMod (ℓ ^ k)) ?_
  have := congrArg (fun z : ℤ => (z : ZMod (ℓ ^ k))) huv
  simp only [Int.cast_add, Int.cast_mul, Int.cast_pow, Int.cast_natCast, Int.cast_one] at this
  rw [← Nat.cast_pow, ZMod.natCast_self, mul_zero, zero_add] at this
  rw [mul_comm]; exact this

/-- Given `ℓ ∤ A B`, there are arbitrarily large primes `p` with `ℓ^k ∣ A p + B`. -/
lemma exists_prime_dvd {ℓ : ℕ} (hℓ : ℓ.Prime) (k : ℕ) {A B : ℤ} (hA : ¬ (ℓ : ℤ) ∣ A)
    (hB : ¬ (ℓ : ℤ) ∣ B) (n : ℕ) :
    ∃ p > n, p.Prime ∧ (ℓ : ℤ) ^ k ∣ A * p + B := by
  haveI : NeZero (ℓ ^ k) := ⟨pow_ne_zero k hℓ.ne_zero⟩
  have hAu := isUnit_intCast hℓ k hA
  have hBu := isUnit_intCast hℓ k hB
  have hr : IsUnit (-(B : ZMod (ℓ ^ k)) * ↑(hAu.unit⁻¹)) :=
    hBu.neg.mul (Units.isUnit _)
  obtain ⟨p, hpn, hp, hpc⟩ := Nat.forall_exists_prime_gt_and_eq_mod hr n
  refine ⟨p, hpn, hp, ?_⟩
  have : (((A * p + B : ℤ)) : ZMod (ℓ ^ k)) = 0 := by
    push_cast
    rw [hpc, ← mul_assoc, mul_comm (A : ZMod (ℓ ^ k)), mul_assoc, hAu.mul_val_inv]
    ring
  have := (ZMod.intCast_zmod_eq_zero_iff_dvd _ _).1 this
  exact_mod_cast this

/-! ### (a) primes -/

lemma primeSet_int : IsIntSet primeSet := by
  rintro _ ⟨p, -, rfl⟩; exact ⟨p, by simp⟩

lemma primeSet_nt : primeSet.Nontrivial :=
  ⟨2, ⟨2, Nat.prime_two, by norm_num⟩, 3, ⟨3, Nat.prime_three, by norm_num⟩, by norm_num⟩

theorem part_a : (selfMaps primeSet : Set Aff) = {1} := by
  ext φ
  simp only [SetLike.mem_coe, Set.mem_singleton_iff]
  constructor
  · intro hφ
    obtain ⟨⟨A, hA⟩, ⟨B, hB⟩, -, -⟩ := prop_basic_a primeSet primeSet_int primeSet_nt φ hφ
    have hA0 : A ≠ 0 := by
      rintro rfl; exact (mem_selfMaps.1 hφ).1 (by simp [hA])
    have hmap : ∀ p : ℕ, p.Prime → ∃ q : ℕ, q.Prime ∧ A * p + B = q := by
      intro p hp
      obtain ⟨q, hq, hq'⟩ := (mem_selfMaps.1 hφ).2 (⟨p, hp, rfl⟩ : (p : ℝ) ∈ primeSet)
      refine ⟨q, hq, ?_⟩
      have : ((A * p + B : ℤ) : ℝ) = ((q : ℤ) : ℝ) := by
        push_cast; rw [← hA, ← hB]; simpa using hq'
      exact_mod_cast this
    have hB0 : B = 0 := by
      by_contra hB0
      obtain ⟨ℓ, hgt, hℓ⟩ := Nat.exists_infinite_primes (A.natAbs + B.natAbs + 1)
      have hlA : ¬ (ℓ : ℤ) ∣ A := TwoSq.not_dvd_of_lt hA0 (by omega)
      have hlB : ¬ (ℓ : ℤ) ∣ B := TwoSq.not_dvd_of_lt hB0 (by omega)
      have key : ∀ p : ℕ, p.Prime → (ℓ : ℤ) ^ 1 ∣ A * p + B → A * p + B = ℓ := by
        intro p hp hdvd
        obtain ⟨q, hq, hqe⟩ := hmap p hp
        rw [pow_one, hqe] at hdvd
        rw [hqe]
        have : ℓ ∣ q := Int.natCast_dvd_natCast.mp hdvd
        rw [(Nat.prime_dvd_prime_iff_eq hℓ hq).1 this]
      obtain ⟨p1, -, hp1, hd1⟩ := exists_prime_dvd hℓ 1 hlA hlB 0
      obtain ⟨p2, hp12, hp2, hd2⟩ := exists_prime_dvd hℓ 1 hlA hlB p1
      have e := (key p1 hp1 hd1).trans (key p2 hp2 hd2).symm
      have : (p1 : ℤ) = p2 := mul_left_cancel₀ hA0 (by linarith)
      omega
    subst hB0
    obtain ⟨q, hq, hqe⟩ := hmap 2 Nat.prime_two
    have h2q : (2 : ℕ) ∣ q := by
      have : (2 : ℤ) ∣ q := ⟨A, by rw [← hqe]; ring⟩
      exact_mod_cast this
    have hq2 := (Nat.prime_dvd_prime_iff_eq Nat.prime_two hq).1 h2q
    subst hq2
    have hA1 : A = 1 := by push_cast at hqe; omega
    exact Aff.ext (by rw [hA, hA1]; simp) (by rw [hB]; simp)
  · rintro rfl; exact (selfMaps primeSet).one_mem

/-! ### (b) squarefree numbers -/

lemma sqfreeSet_int : IsIntSet sqfreeSet := by
  rintro _ ⟨n, -, -, rfl⟩; exact ⟨n, by simp⟩

lemma sqfreeSet_nt : sqfreeSet.Nontrivial :=
  ⟨1, ⟨1, one_pos, squarefree_one, by norm_num⟩, 2,
    ⟨2, two_pos, Nat.prime_two.prime.squarefree, by norm_num⟩, by norm_num⟩

theorem part_b : (selfMaps sqfreeSet : Set Aff) = {1} := by
  ext φ
  simp only [SetLike.mem_coe, Set.mem_singleton_iff]
  constructor
  · intro hφ
    obtain ⟨⟨A, hA⟩, ⟨B, hB⟩, -, -⟩ := prop_basic_a sqfreeSet sqfreeSet_int sqfreeSet_nt φ hφ
    have hA0 : A ≠ 0 := by
      rintro rfl; exact (mem_selfMaps.1 hφ).1 (by simp [hA])
    have hmap : ∀ s : ℕ, 0 < s → Squarefree s →
        ∃ n : ℕ, 0 < n ∧ Squarefree n ∧ A * s + B = n := by
      intro s hs hsq
      obtain ⟨n, hn, hnsq, hn'⟩ :=
        (mem_selfMaps.1 hφ).2 (⟨s, hs, hsq, rfl⟩ : (s : ℝ) ∈ sqfreeSet)
      refine ⟨n, hn, hnsq, ?_⟩
      have : ((A * s + B : ℤ) : ℝ) = ((n : ℤ) : ℝ) := by
        push_cast; rw [← hA, ← hB]; simpa using hn'
      exact_mod_cast this
    have hB0 : B = 0 := by
      by_contra hB0
      obtain ⟨ℓ, hgt, hℓ⟩ := Nat.exists_infinite_primes (A.natAbs + B.natAbs + 1)
      have hlA : ¬ (ℓ : ℤ) ∣ A := TwoSq.not_dvd_of_lt hA0 (by omega)
      have hlB : ¬ (ℓ : ℤ) ∣ B := TwoSq.not_dvd_of_lt hB0 (by omega)
      obtain ⟨p, -, hp, hd⟩ := exists_prime_dvd hℓ 2 hlA hlB 0
      obtain ⟨n, -, hnsq, hne⟩ := hmap p hp.pos hp.prime.squarefree
      rw [hne] at hd
      have hd' : ℓ * ℓ ∣ n := by
        rw [← pow_two]; exact_mod_cast hd
      have := hnsq ℓ hd'
      rw [Nat.isUnit_iff] at this
      exact hℓ.ne_one this
    subst hB0
    obtain ⟨n, hn, -, hne⟩ := hmap 1 one_pos squarefree_one
    have hAn : A = n := by simpa using hne
    have hA1 : A = 1 := by
      by_contra hA1
      have hn1 : n ≠ 1 := by intro h; apply hA1; rw [hAn, h]; rfl
      have hp := Nat.minFac_prime hn1
      obtain ⟨n', -, hn'sq, hn'e⟩ := hmap _ hp.pos hp.prime.squarefree
      have hd : n.minFac * n.minFac ∣ n' := by
        have : ((n.minFac * n.minFac : ℕ) : ℤ) ∣ (n' : ℤ) := by
          rw [← hn'e, add_zero, hAn]; push_cast
          exact mul_dvd_mul_right (by exact_mod_cast Nat.minFac_dvd n) _
        exact_mod_cast this
      have := hn'sq _ hd
      rw [Nat.isUnit_iff] at this
      exact hp.ne_one this
    exact Aff.ext (by rw [hA, hA1]; simp) (by rw [hB]; simp)
  · rintro rfl; exact (selfMaps sqfreeSet).one_mem

/-! ### (c) sums of two squares -/

lemma sigmaSet_int : IsIntSet sigmaSet := by
  rintro _ ⟨z, -, rfl⟩; exact ⟨z, rfl⟩

lemma sigmaSet_nt : sigmaSet.Nontrivial :=
  ⟨0, ⟨0, ⟨0, 0, by norm_num⟩, by norm_num⟩, 1, ⟨1, ⟨1, 0, by norm_num⟩, by norm_num⟩,
    by norm_num⟩

theorem part_c : (selfMaps sigmaSet : Set Aff) =
    {φ | φ.b = 0 ∧ ∃ a : ℤ, 1 ≤ a ∧ a ∈ sumTwoSq ∧ φ.a = (a : ℝ)} := by
  ext φ
  simp only [SetLike.mem_coe, Set.mem_setOf_eq]
  constructor
  · intro hφ
    obtain ⟨⟨A, hA⟩, ⟨B, hB⟩, -, -⟩ := prop_basic_a sigmaSet sigmaSet_int sigmaSet_nt φ hφ
    have hA0 : A ≠ 0 := by
      rintro rfl; exact (mem_selfMaps.1 hφ).1 (by simp [hA])
    have hmap : ∀ z ∈ sumTwoSq, A * z + B ∈ sumTwoSq := by
      intro z hz
      obtain ⟨w, hw, hwe⟩ := (mem_selfMaps.1 hφ).2 (⟨z, hz, rfl⟩ : (z : ℝ) ∈ sigmaSet)
      have : ((w : ℤ) : ℝ) = ((A * z + B : ℤ) : ℝ) := by
        simp only at hwe; rw [hwe]; simp [hA, hB]
      rw [← Int.cast_injective this]; exact hw
    have hB0 : B = 0 := by
      by_contra hB0
      obtain ⟨ℓ, hgt, hℓ, h3⟩ := TwoSq.exists_prime_three_mod_four (A.natAbs + B.natAbs)
      obtain ⟨x, y, -, -, hnot⟩ := TwoSq.local_obstruction hℓ h3
        (TwoSq.not_dvd_of_lt hA0 (by omega)) (TwoSq.not_dvd_of_lt hB0 (by omega))
      exact hnot (hmap _ ⟨x, y, rfl⟩)
    have h1 := hmap 1 ⟨1, 0, by norm_num⟩
    rw [hB0, mul_one, add_zero] at h1
    refine ⟨by rw [hB, hB0]; simp, A, ?_, h1, hA⟩
    have := TwoSq.nonneg h1
    omega
  · rintro ⟨hb, A, hA1, hAS, hA⟩
    refine mem_selfMaps.2 ⟨by rw [hA]; exact_mod_cast (by omega : A ≠ 0), ?_⟩
    rintro _ ⟨z, hz, rfl⟩
    exact ⟨A * z, TwoSq.mul_mem hAS hz, by simp [hA, hb]⟩

/-! ### Freeness of `End*(Σ)` -/

lemma basis_two_le {x : ℕ} (hx : x ∈ sigmaBasis) : 2 ≤ x := by
  rcases hx with rfl | ⟨hp, -⟩ | ⟨q, hq, -, rfl⟩
  · exact le_refl _
  · exact hp.two_le
  · have := hq.two_le; nlinarith

lemma basis_mem {x : ℕ} (hx : x ∈ sigmaBasis) : (x : ℤ) ∈ sumTwoSq := by
  rcases hx with rfl | ⟨hp, h1⟩ | ⟨q, hq, -, rfl⟩
  · exact ⟨1, 1, by norm_num⟩
  · haveI := Fact.mk hp
    obtain ⟨u, v, huv⟩ := Nat.Prime.sq_add_sq (p := x) (by omega)
    exact ⟨u, v, by rw [← huv]; push_cast; ring⟩
  · exact ⟨q, 0, by push_cast; ring⟩

lemma prod_mem (m : Multiset ℕ) (hm : ∀ x ∈ m, x ∈ sigmaBasis) :
    ((m.prod : ℕ) : ℤ) ∈ sumTwoSq := by
  induction m using Multiset.induction_on with
  | empty => exact ⟨1, 0, by simp⟩
  | cons x s ih =>
    rw [Multiset.prod_cons, Nat.cast_mul]
    exact TwoSq.mul_mem (basis_mem (hm x (Multiset.mem_cons_self x s)))
      (ih (fun y hy => hm y (Multiset.mem_cons_of_mem hy)))

lemma basis_even {x q : ℕ} (hx : x ∈ sigmaBasis) (hq : q.Prime) (h3 : q % 4 = 3) :
    Even (padicValNat q x) := by
  haveI := Fact.mk hq
  rcases hx with rfl | ⟨hp, h1⟩ | ⟨r, hr, -, rfl⟩
  · haveI := Fact.mk Nat.prime_two
    rw [padicValNat_primes (by omega)]; exact Even.zero
  · haveI := Fact.mk hp
    rw [padicValNat_primes (by omega)]; exact Even.zero
  · rw [padicValNat.pow 2 hr.ne_zero]; exact even_two_mul _

lemma sigma_div {n k c : ℕ} (hk : k ∈ sigmaBasis) (hc : n = k * c) (hc0 : c ≠ 0)
    (hn : (n : ℤ) ∈ sumTwoSq) : (c : ℤ) ∈ sumTwoSq := by
  have hk0 : k ≠ 0 := by have := basis_two_le hk; omega
  have hn0 : n ≠ 0 := by rw [hc]; exact mul_ne_zero hk0 hc0
  rw [TwoSq.mem_nat_iff, Nat.eq_sq_add_sq_iff]
  have H := Nat.eq_sq_add_sq_iff.1 ((TwoSq.mem_nat_iff n).1 hn)
  intro q hq h3
  have hqp := Nat.prime_of_mem_primeFactors hq
  haveI := Fact.mk hqp
  have hqn : q ∈ n.primeFactors :=
    Nat.mem_primeFactors.2 ⟨hqp, (Nat.dvd_of_mem_primeFactors hq).trans ⟨k, by rw [hc]; ring⟩,
      hn0⟩
  have := H q hqn h3
  rw [hc, padicValNat.mul hk0 hc0] at this
  exact (Nat.even_add.1 this).1 (basis_even hk hqp h3)

lemma exists_basis (a : ℕ) (ha : 1 ≤ a) (hS : (a : ℤ) ∈ sumTwoSq) :
    ∃ m : Multiset ℕ, (∀ x ∈ m, x ∈ sigmaBasis) ∧ m.prod = a := by
  induction a using Nat.strong_induction_on with
  | _ a ih =>
  by_cases h1 : a = 1
  · exact ⟨0, by simp, by simp [h1]⟩
  have hp : a.minFac.Prime := Nat.minFac_prime h1
  have hpa : a.minFac ∣ a := Nat.minFac_dvd a
  have step : ∀ k c : ℕ, k ∈ sigmaBasis → a = k * c →
      ∃ m : Multiset ℕ, (∀ x ∈ m, x ∈ sigmaBasis) ∧ m.prod = a := by
    intro k c hk hc
    have hk2 := basis_two_le hk
    have hc0 : c ≠ 0 := by rintro rfl; rw [mul_zero] at hc; omega
    have hclt : c < a := by rw [hc]; nlinarith [Nat.pos_of_ne_zero hc0]
    obtain ⟨m, hm, hmp⟩ := ih c hclt (by omega) (sigma_div hk hc hc0 hS)
    refine ⟨k ::ₘ m, ?_, by rw [Multiset.prod_cons, hmp, hc]⟩
    intro x hx
    rcases Multiset.mem_cons.1 hx with rfl | hx
    · exact hk
    · exact hm x hx
  by_cases h3 : a.minFac % 4 = 3
  · haveI := Fact.mk hp
    have hev : Even (padicValNat a.minFac a) :=
      Nat.eq_sq_add_sq_iff.1 ((TwoSq.mem_nat_iff a).1 hS) _
        (Nat.mem_primeFactors.2 ⟨hp, hpa, by omega⟩) h3
    have hpos : 1 ≤ padicValNat a.minFac a := one_le_padicValNat_of_dvd (by omega) hpa
    have h2 : a.minFac ^ 2 ∣ a := by
      have : 2 ≤ padicValNat a.minFac a := by obtain ⟨r, hr⟩ := hev; omega
      exact (padicValNat_dvd_iff_le (by omega)).2 this
    obtain ⟨c, hc⟩ := h2
    exact step _ c (Or.inr (Or.inr ⟨_, hp, h3, rfl⟩)) hc
  · obtain ⟨c, hc⟩ := hpa
    refine step _ c ?_ hc
    rcases hp.eq_two_or_odd with h2 | h2
    · exact Or.inl h2
    · exact Or.inr (Or.inl ⟨hp, by omega⟩)

lemma basis_eq_of_dvd {x p : ℕ} (hx : x ∈ sigmaBasis) (hp : p.Prime) (hpx : p ∣ x) :
    x = if p % 4 = 3 then p ^ 2 else p := by
  rcases hx with rfl | ⟨hx, h1⟩ | ⟨q, hq, h3, rfl⟩
  · have := (Nat.prime_dvd_prime_iff_eq hp Nat.prime_two).1 hpx
    subst this; simp
  · have := (Nat.prime_dvd_prime_iff_eq hp hx).1 hpx
    subst this; simp [h1]
  · have := (Nat.prime_dvd_prime_iff_eq hp hq).1 (hp.dvd_of_dvd_pow hpx)
    subst this; simp [h3]

lemma unique (m : Multiset ℕ) : ∀ m' : Multiset ℕ, (∀ x ∈ m, x ∈ sigmaBasis) →
    (∀ x ∈ m', x ∈ sigmaBasis) → m.prod = m'.prod → m = m' := by
  induction m using Multiset.induction_on with
  | empty =>
    intro m' _ hm' h
    rcases Multiset.empty_or_exists_mem m' with rfl | ⟨y, hy⟩
    · rfl
    · exfalso
      have : y ∣ m'.prod := Multiset.dvd_prod hy
      rw [← h, Multiset.prod_zero] at this
      have := Nat.dvd_one.1 this
      have := basis_two_le (hm' y hy)
      omega
  | cons x s ih =>
    intro m' hm hm' h
    have hx := hm x (Multiset.mem_cons_self x s)
    have hx1 : x ≠ 1 := by have := basis_two_le hx; omega
    have hp := Nat.minFac_prime hx1
    have hpx := Nat.minFac_dvd x
    have hdiv : x.minFac ∣ m'.prod := by
      rw [← h, Multiset.prod_cons]; exact dvd_mul_of_dvd_left hpx _
    obtain ⟨y, hy, hpy⟩ := hp.prime.exists_mem_multiset_dvd hdiv
    have hxy : x = y :=
      (basis_eq_of_dvd hx hp hpx).trans (basis_eq_of_dvd (hm' y hy) hp hpy).symm
    subst hxy
    have hm'e := Multiset.cons_erase hy
    rw [← hm'e] at h ⊢
    rw [Multiset.prod_cons, Multiset.prod_cons] at h
    have hx0 : 0 < x := by have := basis_two_le hx; omega
    have := Nat.eq_of_mul_eq_mul_left hx0 h
    rw [ih (m'.erase x) (fun z hz => hm z (Multiset.mem_cons_of_mem hz))
      (fun z hz => hm' z (Multiset.mem_of_mem_erase hz)) this]

end LocalObs

theorem prop_local : Stmt_prop_local := by
  refine ⟨LocalObs.part_a, LocalObs.part_b, LocalObs.part_c, ?_, LocalObs.unique⟩
  intro a ha
  constructor
  · exact LocalObs.exists_basis a ha
  · rintro ⟨m, hm, rfl⟩
    exact LocalObs.prod_mem m hm

end Retri


==> anc/lean_formalization/Retriangular/Proofs/Pell.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Counting solutions of generalized Pell equations

For a nonsquare `d > 0` and `h ≠ 0`, the number of `u ∈ [1, X]` for which `k² - d u² = h`
is solvable is `O(log X)`.
-/
import Retriangular.Proofs.Polygonal

namespace Retri.PellCnt

open Real

/-- Division by the unit `x + y√d` (integer form). -/
def divE (d x y : ℤ) (p : ℤ × ℤ) : ℤ × ℤ := (p.1 * x - d * p.2 * y, p.2 * x - p.1 * y)

/-- Multiplication by the unit `x + y√d` (integer form). -/
def mulE (d x y : ℤ) (p : ℤ × ℤ) : ℤ × ℤ := (p.1 * x + d * p.2 * y, p.2 * x + p.1 * y)

lemma mulE_divE {d x y : ℤ} (h : x ^ 2 - d * y ^ 2 = 1) (p : ℤ × ℤ) :
    mulE d x y (divE d x y p) = p := by
  obtain ⟨k, u⟩ := p
  simp only [mulE, divE, Prod.mk.injEq]
  constructor
  · linear_combination k * h
  · linear_combination u * h

/-- A nonsquare integer is not `k² / u²`. -/
lemma not_sq_eq {d k u : ℤ} (hsq : ¬ IsSquare d) (hu : u ≠ 0) : k ^ 2 ≠ d * u ^ 2 := by
  intro h
  have hdvd : u ^ 2 ∣ k ^ 2 := ⟨d, by rw [h]; ring⟩
  rw [Int.pow_dvd_pow_iff (by norm_num)] at hdvd
  obtain ⟨q, rfl⟩ := hdvd
  apply hsq
  refine ⟨q, ?_⟩
  have hu2 : u ^ 2 ≠ 0 := pow_ne_zero 2 hu
  have : (d - q * q) * u ^ 2 = 0 := by linear_combination -h
  rcases mul_eq_zero.1 this with h1 | h1
  · linarith
  · exact absurd h1 hu2

/-- If `k² - d u² = h` is solvable, then `Int.sqrt (d u² + h)` is a nonnegative solution. -/
lemma isqrt_sol {d h u : ℤ} (hk : ∃ k : ℤ, k ^ 2 - d * u ^ 2 = h) :
    0 ≤ Int.sqrt (d * u ^ 2 + h) ∧ (Int.sqrt (d * u ^ 2 + h)) ^ 2 - d * u ^ 2 = h := by
  obtain ⟨k, hk⟩ := hk
  have : d * u ^ 2 + h = k * k := by linear_combination -hk
  rw [this, Int.sqrt_eq]
  refine ⟨by positivity, ?_⟩
  rw [Int.natAbs_sq]; linear_combination hk

/-- Positive solution of Pell's equation. -/
lemma pell_pos {d : ℤ} (hd : 0 < d) (hsq : ¬ IsSquare d) :
    ∃ x y : ℤ, 1 ≤ x ∧ 1 ≤ y ∧ x ^ 2 - d * y ^ 2 = 1 := by
  obtain ⟨x, y, hxy, hy⟩ := Pell.exists_of_not_isSquare hd hsq
  refine ⟨|x|, |y|, ?_, ?_, by rw [sq_abs, sq_abs]; exact hxy⟩
  · have hx : x ≠ 0 := by
      rintro rfl
      have : 0 < d * y ^ 2 := by positivity
      linarith
    have := abs_pos.2 hx; omega
  · have := abs_pos.2 hy; omega

lemma log_mul_le {A X : ℝ} (hA : 1 ≤ A) (hX : 2 ≤ X) :
    Real.log (A * X) ≤ (Real.log A / Real.log 2 + 1) * Real.log X := by
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hlX : Real.log 2 ≤ Real.log X := Real.log_le_log (by norm_num) hX
  have hlA : 0 ≤ Real.log A := Real.log_nonneg hA
  rw [Real.log_mul (by linarith) (by linarith)]
  have : Real.log A ≤ Real.log A / Real.log 2 * Real.log X := by
    rw [div_mul_eq_mul_div, le_div_iff₀ hl2]
    exact mul_le_mul_of_nonneg_left hlX hlA
  nlinarith

lemma exp_window {ε w : ℝ} (hε : 1 < ε) (hw : 1 ≤ w) :
    ε ^ (⌊Real.log w / Real.log ε⌋₊) ≤ w ∧ w < ε * ε ^ (⌊Real.log w / Real.log ε⌋₊) := by
  have hL : 0 < Real.log ε := Real.log_pos hε
  have hlog0 : 0 ≤ Real.log w / Real.log ε := div_nonneg (Real.log_nonneg hw) hL.le
  set j := ⌊Real.log w / Real.log ε⌋₊
  have hj1 : (j : ℝ) ≤ Real.log w / Real.log ε := Nat.floor_le hlog0
  have hj2 : Real.log w / Real.log ε < j + 1 := Nat.lt_floor_add_one _
  rw [le_div_iff₀ hL] at hj1
  rw [div_lt_iff₀ hL] at hj2
  have hepos : 0 < ε ^ j := by positivity
  constructor
  · have : Real.log (ε ^ j) ≤ Real.log w := by rw [Real.log_pow]; linarith
    exact (Real.log_le_log_iff hepos (by linarith)).1 this
  · have : Real.log w < Real.log (ε * ε ^ j) := by
      rw [← pow_succ', Real.log_pow]; push_cast; linarith
    exact (Real.log_lt_log_iff (by linarith) (by positivity)).1 this

lemma coord_bound {zb zcb r ε s b1 b2 hR K : ℝ} (hr : 0 < r) (hε : 0 < ε) (hs : 1 ≤ s)
    (h1 : r ≤ zb) (h2 : zb < ε * r) (hprod : zb * zcb = hR) (hrr : r ^ 2 = |hR|)
    (hb1 : b1 = (zb + zcb) / 2) (hb2 : b2 * s = (zb - zcb) / 2) (hK : (ε + 1) * r ≤ K) :
    -K ≤ b1 ∧ b1 ≤ K ∧ -K ≤ b2 ∧ b2 ≤ K := by
  have hzb : 0 < zb := by linarith
  have habs : zb * |zcb| = r ^ 2 := by rw [hrr, ← hprod, abs_mul, abs_of_pos hzb]
  have hle : |zcb| ≤ r := by
    by_contra hc
    push Not at hc
    have : r * r < zb * |zcb| := mul_lt_mul' h1 hc hr.le hzb
    nlinarith
  rw [abs_le] at hle
  have hpos : 0 ≤ ε * r := by positivity
  have hb2nn : 0 ≤ b2 := by
    have : 0 ≤ b2 * s := by rw [hb2]; linarith
    exact nonneg_of_mul_nonneg_left this (by linarith)
  have hb2le : b2 ≤ b2 * s := le_mul_of_one_le_right hb2nn hs
  have hK' : ε * r + r ≤ K := by linarith
  refine ⟨?_, ?_, ?_, ?_⟩
  · rw [hb1]; linarith
  · rw [hb1]; linarith
  · linarith
  · linarith

lemma z_bound {k u X s d hR r : ℝ} (_hk : 0 ≤ k) (hu : 1 ≤ u) (huX : u ≤ X) (hs : 0 ≤ s)
    (hss : s ^ 2 = d) (hr : 0 ≤ r) (hrr : r ^ 2 = |hR|) (heq : k ^ 2 - d * u ^ 2 = hR) :
    k + u * s ≤ (2 * s + r) * X := by
  have hu2 : u ^ 2 ≤ X ^ 2 := by nlinarith
  have hhH : hR ≤ |hR| := le_abs_self _
  have hsX : 0 ≤ s * X := by nlinarith
  have h1 : k ^ 2 ≤ (s * X + r) ^ 2 := by
    have : d * u ^ 2 ≤ d * X ^ 2 := by rw [← hss]; exact mul_le_mul_of_nonneg_left hu2 (by positivity)
    nlinarith
  have h2 : k ≤ s * X + r := by
    have := (abs_le_of_sq_le_sq' h1 (by positivity)).2
    linarith
  have h3 : u * s ≤ X * s := mul_le_mul_of_nonneg_right huX hs
  nlinarith

/-- Real embeddings `k + u s` and `k - u s`. -/
noncomputable def zr (s : ℝ) (p : ℤ × ℤ) : ℝ := (p.1 : ℝ) + p.2 * s
noncomputable def zc (s : ℝ) (p : ℤ × ℤ) : ℝ := (p.1 : ℝ) - p.2 * s

lemma zr_it {d x y : ℤ} {s : ℝ} (hss : s ^ 2 = d) (j : ℕ) (p : ℤ × ℤ) :
    zr s ((divE d x y)^[j] p) = zr s p * ((x : ℝ) - y * s) ^ j := by
  induction j generalizing p with
  | zero => simp
  | succ j ih =>
    rw [Function.iterate_succ_apply', pow_succ, ← mul_assoc, ← ih]
    simp only [zr, divE]; push_cast
    linear_combination (((divE d x y)^[j] p).2 * (y : ℝ)) * hss

lemma zc_it {d x y : ℤ} {s : ℝ} (hss : s ^ 2 = d) (j : ℕ) (p : ℤ × ℤ) :
    zc s ((divE d x y)^[j] p) = zc s p * ((x : ℝ) + y * s) ^ j := by
  induction j generalizing p with
  | zero => simp
  | succ j ih =>
    rw [Function.iterate_succ_apply', pow_succ, ← mul_assoc, ← ih]
    simp only [zc, divE]; push_cast
    linear_combination (((divE d x y)^[j] p).2 * (y : ℝ)) * hss

lemma zr_zc {d : ℤ} {s : ℝ} (hss : s ^ 2 = d) (p : ℤ × ℤ) :
    zr s p * zc s p = (p.1 : ℝ) ^ 2 - d * p.2 ^ 2 := by
  simp only [zr, zc]; linear_combination (-(p.2 : ℝ) ^ 2) * hss

/-- The reduced representative of a solution lies in a fixed box. -/
lemma base_box {d x y h : ℤ} {s r K : ℝ} (hss : s ^ 2 = d) (hs1 : 1 ≤ s)
    (hpell : (x : ℝ) ^ 2 - d * y ^ 2 = 1) (hε : 1 < (x : ℝ) + y * s) (hr : 0 < r)
    (hrr : r ^ 2 = |(h : ℝ)|) (hK : ((x : ℝ) + y * s + 1) * r ≤ K)
    (p : ℤ × ℤ) (hp1 : 0 ≤ p.1) (hp2 : 1 ≤ p.2) (hp : p.1 ^ 2 - d * p.2 ^ 2 = h) :
    let j := ⌊Real.log (zr s p / r) / Real.log ((x : ℝ) + y * s)⌋₊
    let b := (divE d x y)^[j] p
    (-K ≤ b.1 ∧ b.1 ≤ K ∧ -K ≤ b.2 ∧ b.2 ≤ K) ∧ 1 ≤ zr s p / r := by
  intro j b
  set ε : ℝ := (x : ℝ) + y * s with hε_def
  have hεε : ε * ((x : ℝ) - y * s) = 1 := by
    rw [hε_def]; linear_combination hpell - (y : ℝ) ^ 2 * hss
  have hpR : ((p.1 : ℤ) : ℝ) ^ 2 - d * ((p.2 : ℤ) : ℝ) ^ 2 = h := by exact_mod_cast hp
  have hp1R : (0 : ℝ) ≤ p.1 := by exact_mod_cast hp1
  have hp2R : (1 : ℝ) ≤ p.2 := by exact_mod_cast hp2
  have hzpos : 0 < zr s p := by simp only [zr]; nlinarith
  have hzz : zr s p * zc s p = h := by rw [zr_zc hss, hpR]
  have hzc_le : |zc s p| ≤ zr s p := by
    simp only [zr, zc]
    have : 0 ≤ (p.2 : ℝ) * s := by positivity
    rw [abs_le]; constructor <;> linarith
  have hrz : r ≤ zr s p := by
    have : |(h : ℝ)| ≤ zr s p ^ 2 := by
      rw [← hzz, abs_mul, abs_of_pos hzpos, sq]
      exact mul_le_mul_of_nonneg_left hzc_le hzpos.le
    nlinarith
  have hzr1 : 1 ≤ zr s p / r := by rw [le_div_iff₀ hr]; linarith
  refine ⟨?_, hzr1⟩
  obtain ⟨he1, he2⟩ := exp_window hε hzr1
  have hepos : 0 < ε ^ j := by positivity
  have hzb : zr s b * ε ^ j = zr s p := by
    simp only [b]; rw [zr_it hss, mul_assoc, ← mul_pow, mul_comm _ ε, hεε, one_pow, mul_one]
  have hzcb : zc s b = zc s p * ε ^ j := zc_it hss j p
  rw [le_div_iff₀ hr] at he1
  rw [div_lt_iff₀ hr] at he2
  have hzb1 : r ≤ zr s b := by
    by_contra hc; push Not at hc
    have : zr s b * ε ^ j < r * ε ^ j := mul_lt_mul_of_pos_right hc hepos
    linarith
  have hzb2 : zr s b < ε * r := by
    by_contra hc; push Not at hc
    have : ε * r * ε ^ j ≤ zr s b * ε ^ j := mul_le_mul_of_nonneg_right hc hepos.le
    nlinarith
  have hprod : zr s b * zc s b = h := by
    rw [hzcb, ← hzz, ← hzb]; ring
  have hb1 : (b.1 : ℝ) = (zr s b + zc s b) / 2 := by simp only [zr, zc]; ring
  have hb2 : (b.2 : ℝ) * s = (zr s b - zc s b) / 2 := by simp only [zr, zc]; ring
  exact coord_bound hr (by linarith) hs1 hzb1 hzb2 hprod hrr hb1 hb2 hK

/-- The main counting lemma. -/
theorem count_log {d h : ℤ} (hd : 0 < d) (hsq : ¬ IsSquare d) (hh : h ≠ 0) :
    ∃ C : ℝ, ∀ X : ℝ, 2 ≤ X →
      (({u : ℤ | 1 ≤ u ∧ (u : ℝ) ≤ X ∧ ∃ k : ℤ, k ^ 2 - d * u ^ 2 = h}).ncard : ℝ) ≤
        C * Real.log X := by
  obtain ⟨x, y, hx, hy, hpell⟩ := pell_pos hd hsq
  have hdR : (1 : ℝ) ≤ d := by exact_mod_cast hd
  obtain ⟨s, hs1, hss⟩ : ∃ s : ℝ, 1 ≤ s ∧ s ^ 2 = d :=
    ⟨√(d : ℝ), Real.one_le_sqrt.2 hdR, Real.sq_sqrt (by linarith)⟩
  have hxR : (1 : ℝ) ≤ x := by exact_mod_cast hx
  have hyR : (1 : ℝ) ≤ y := by exact_mod_cast hy
  have hpellR : (x : ℝ) ^ 2 - d * y ^ 2 = 1 := by exact_mod_cast hpell
  obtain ⟨ε, hε_def⟩ : ∃ ε : ℝ, ε = x + y * s := ⟨_, rfl⟩
  have hε2 : 2 ≤ ε := by rw [hε_def]; nlinarith
  obtain ⟨L, hL_def⟩ : ∃ L : ℝ, L = Real.log ε := ⟨_, rfl⟩
  have hL : 0 < L := by rw [hL_def]; exact Real.log_pos (by linarith)
  have hH : 0 < |(h : ℝ)| := abs_pos.2 (by exact_mod_cast hh)
  obtain ⟨r, hr, hrr⟩ : ∃ r : ℝ, 0 < r ∧ r ^ 2 = |(h : ℝ)| :=
    ⟨√|(h : ℝ)|, Real.sqrt_pos.2 hH, Real.sq_sqrt hH.le⟩
  obtain ⟨A, hA_def⟩ : ∃ A : ℝ, A = (2 * s + r) / r := ⟨_, rfl⟩
  have hA : 1 ≤ A := by rw [hA_def, le_div_iff₀ hr]; linarith
  obtain ⟨K, hK_def⟩ : ∃ K : ℤ, K = ⌈(ε + 1) * r⌉ := ⟨_, rfl⟩
  have hK : (ε + 1) * r ≤ K := hK_def ▸ Int.le_ceil _
  obtain ⟨Bx, hBx⟩ : ∃ Bx : Finset (ℤ × ℤ), Bx = Finset.Icc (-K) K ×ˢ Finset.Icc (-K) K :=
    ⟨_, rfl⟩
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  refine ⟨Bx.card * (Real.log A / L / Real.log 2 + 1 / L + 1 / Real.log 2), ?_⟩
  intro X hX
  have hlX : Real.log 2 ≤ Real.log X := Real.log_le_log (by norm_num) hX
  have hlA : 0 ≤ Real.log A := Real.log_nonneg hA
  obtain ⟨Jm, hJm⟩ : ∃ Jm : ℕ, Jm = ⌊(Real.log A + Real.log X) / L⌋₊ := ⟨_, rfl⟩
  let kf : ℤ → ℤ := fun u => Int.sqrt (d * u ^ 2 + h)
  let J : ℤ → ℕ := fun u => ⌊Real.log (zr s (kf u, u) / r) / L⌋₊
  let f : ℤ → (ℤ × ℤ) × ℕ := fun u => ((divE d x y)^[J u] (kf u, u), J u)
  have key : ∀ u ∈ {u : ℤ | 1 ≤ u ∧ (u : ℝ) ≤ X ∧ ∃ k : ℤ, k ^ 2 - d * u ^ 2 = h},
      f u ∈ ((Bx ×ˢ Finset.range (Jm + 1) : Finset _) : Set _) := by
    rintro u ⟨hu1, huX, hk⟩
    obtain ⟨hk0, hkeq⟩ := isqrt_sol hk
    have hεx : 1 < (x : ℝ) + y * s := by linarith
    have hK' : ((x : ℝ) + y * s + 1) * r ≤ K := by rw [← hε_def]; exact hK
    obtain ⟨⟨c1, c2, c3, c4⟩, hz1⟩ :=
      base_box hss hs1 hpellR hεx hr hrr hK' (kf u, u) hk0 hu1 hkeq
    have hk0R : (0 : ℝ) ≤ kf u := by exact_mod_cast hk0
    have hkeqR : ((kf u : ℤ) : ℝ) ^ 2 - d * (u : ℝ) ^ 2 = h := by exact_mod_cast hkeq
    have hu1R : (1 : ℝ) ≤ u := by exact_mod_cast hu1
    have hjm : J u ≤ Jm := by
      rw [hJm]
      apply Nat.floor_le_floor
      apply div_le_div_of_nonneg_right _ hL.le
      rw [← Real.log_mul (by linarith) (by linarith)]
      apply Real.log_le_log (by linarith)
      rw [div_le_iff₀ hr]
      have hzb := z_bound hk0R hu1R huX (by linarith) hss hr.le hrr hkeqR
      have : A * X * r = (2 * s + r) * X := by
        rw [hA_def]; field_simp
      rw [this]; exact hzb
    have hJ : J u = ⌊Real.log (zr s (kf u, u) / r) / Real.log ((x : ℝ) + y * s)⌋₊ := by
      simp only [J, hL_def, hε_def]
    simp only [f, Finset.coe_product, Set.mem_prod, Finset.mem_coe, hBx,
      Finset.mem_Icc, Finset.mem_range]
    rw [hJ]
    refine ⟨⟨⟨?_, ?_⟩, ?_, ?_⟩, by rw [← hJ]; omega⟩ <;> [exact_mod_cast c1; exact_mod_cast c2;
      exact_mod_cast c3; exact_mod_cast c4]
  have hinj : Set.InjOn f {u : ℤ | 1 ≤ u ∧ (u : ℝ) ≤ X ∧ ∃ k : ℤ, k ^ 2 - d * u ^ 2 = h} := by
    intro u1 _ u2 _ he
    simp only [f, Prod.mk.injEq] at he
    obtain ⟨h1, h2⟩ := he
    rw [h2] at h1
    have := congrArg (mulE d x y)^[J u2] h1
    rw [(Function.LeftInverse.iterate (mulE_divE hpell) _) _,
      (Function.LeftInverse.iterate (mulE_divE hpell) _) _] at this
    exact (Prod.mk.inj this).2
  have hle := Set.ncard_le_ncard_of_injOn f key hinj (Finset.finite_toSet _)
  rw [Set.ncard_coe_finset, Finset.card_product, Finset.card_range] at hle
  have hleR : (({u : ℤ | 1 ≤ u ∧ (u : ℝ) ≤ X ∧ ∃ k : ℤ, k ^ 2 - d * u ^ 2 = h}).ncard : ℝ) ≤
      Bx.card * ((Jm : ℝ) + 1) := by exact_mod_cast hle
  have hJmR : (Jm : ℝ) ≤ (Real.log A + Real.log X) / L :=
    hJm ▸ Nat.floor_le (div_nonneg (by linarith) hL.le)
  have hq : 1 ≤ Real.log X / Real.log 2 := by rw [le_div_iff₀ hl2]; linarith
  have hfin : (Real.log A + Real.log X) / L + 1 ≤
      (Real.log A / L / Real.log 2 + 1 / L + 1 / Real.log 2) * Real.log X := by
    have e1 : (Real.log A / L / Real.log 2 + 1 / L + 1 / Real.log 2) * Real.log X =
        Real.log A / L * (Real.log X / Real.log 2) + Real.log X / L +
          Real.log X / Real.log 2 := by ring
    have e2 : (Real.log A + Real.log X) / L = Real.log A / L + Real.log X / L := by ring
    rw [e1, e2]
    have : Real.log A / L ≤ Real.log A / L * (Real.log X / Real.log 2) :=
      le_mul_of_one_le_right (div_nonneg hlA hL.le) hq
    linarith
  calc _ ≤ Bx.card * ((Jm : ℝ) + 1) := hleR
    _ ≤ Bx.card * ((Real.log A + Real.log X) / L + 1) := by gcongr
    _ ≤ Bx.card * ((Real.log A / L / Real.log 2 + 1 / L + 1 / Real.log 2) * Real.log X) := by
        gcongr
    _ = _ := by ring

/-- Version with a scaled bound: if every `u` in a set lies in `[1, A X]`, solvable. -/
theorem count_log' {d h : ℤ} (hd : 0 < d) (hsq : ¬ IsSquare d) (hh : h ≠ 0) (A : ℝ)
    (hA : 1 ≤ A) :
    ∃ C : ℝ, ∀ X : ℝ, 2 ≤ X →
      (({u : ℤ | 1 ≤ u ∧ (u : ℝ) ≤ A * X ∧ ∃ k : ℤ, k ^ 2 - d * u ^ 2 = h}).ncard : ℝ) ≤
        C * Real.log X := by
  obtain ⟨C, hC⟩ := count_log hd hsq hh
  refine ⟨max C 0 * (Real.log A / Real.log 2 + 1), fun X hX => ?_⟩
  have hAX : 2 ≤ A * X := by nlinarith
  have h1 := hC (A * X) hAX
  have hlog : 0 ≤ Real.log (A * X) := Real.log_nonneg (by linarith)
  calc _ ≤ C * Real.log (A * X) := h1
    _ ≤ max C 0 * Real.log (A * X) := mul_le_mul_of_nonneg_right (le_max_left _ _) hlog
    _ ≤ max C 0 * ((Real.log A / Real.log 2 + 1) * Real.log X) :=
        mul_le_mul_of_nonneg_left (log_mul_le hA hX) (le_max_right _ _)
    _ = _ := by ring

/-- `K² - U² = H ≠ 0` with `K, U ≥ 0` forces `U ≤ |H|`. -/
lemma diff_sq_bound {K U H : ℤ} (hK : 0 ≤ K) (hU : 0 ≤ U) (hH : H ≠ 0)
    (h : K ^ 2 - U ^ 2 = H) : U ≤ |H| := by
  have hf : (K - U) * (K + U) = H := by linear_combination h
  rcases lt_trichotomy (K - U) 0 with h1 | h1 | h1
  · have : H < 0 := by nlinarith
    rw [abs_of_neg this]; nlinarith
  · rw [h1, zero_mul] at hf; exact absurd hf.symm hH
  · have : 0 < H := by nlinarith
    rw [abs_of_pos this]; nlinarith

end Retri.PellCnt


==> anc/lean_formalization/Retriangular/Proofs/PolyBasic.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Basic facts about `P_s`, `M_s`, `p_s`, `ν_s`, `μ_s`
-/
import Retriangular.Proofs.Triangular

namespace Retri

open Filter Topology

section

variable {s : ℕ}

lemma s_sub_two_pos (hs : 3 ≤ s) : (0 : ℝ) < (s : ℝ) - 2 := by
  have : (3 : ℝ) ≤ s := by exact_mod_cast hs
  linarith

lemma poly_vertex (hs : 3 ≤ s) (x : ℝ) : poly s x = lam s * (x - nu s) ^ 2 + mu s := by
  have h := (s_sub_two_pos hs).ne'
  unfold poly lam nu mu
  field_simp
  ring

theorem diophantus : Stmt_diophantus := by
  intro s x hs
  exact ⟨by unfold poly; ring, poly_vertex hs x⟩

lemma lam_pos (hs : 3 ≤ s) : 0 < lam s := by
  unfold lam; linarith [s_sub_two_pos hs]

lemma gcd_four_cases (s : ℕ) :
    (s % 2 = 1 ∧ Nat.gcd s 4 = 1) ∨ (s % 4 = 2 ∧ Nat.gcd s 4 = 2) ∨ (s % 4 = 0 ∧ Nat.gcd s 4 = 4) := by
  have h : Nat.gcd s 4 = Nat.gcd (s % 4) 4 := by
    rw [Nat.gcd_comm, Nat.gcd_rec, Nat.gcd_comm]
  have : s % 4 < 4 := Nat.mod_lt _ (by norm_num)
  interval_cases hr : s % 4
  · right; right; exact ⟨rfl, by rw [h]; rfl⟩
  · left; exact ⟨by omega, by rw [h]; rfl⟩
  · right; left; exact ⟨rfl, by rw [h]; rfl⟩
  · left; exact ⟨by omega, by rw [h]; rfl⟩

lemma M_odd (_hs : 3 ≤ s) (h : s % 2 = 1) : M s = 2 * (s - 2) := by
  rcases gcd_four_cases s with ⟨_, hg⟩ | ⟨h2, _⟩ | ⟨h2, _⟩
  · unfold M; rw [hg]; simp
  · omega
  · omega

lemma M_two (_hs : 3 ≤ s) (h : s % 4 = 2) : M s = s - 2 := by
  rcases gcd_four_cases s with ⟨h2, _⟩ | ⟨_, hg⟩ | ⟨h2, _⟩
  · omega
  · unfold M; rw [hg]; omega
  · omega

lemma M_zero (_hs : 3 ≤ s) (h : s % 4 = 0) : M s = (s - 2) / 2 := by
  rcases gcd_four_cases s with ⟨h2, _⟩ | ⟨h2, _⟩ | ⟨_, hg⟩
  · omega
  · omega
  · unfold M; rw [hg]; omega

lemma pnum_odd (h : s % 2 = 1) : pnum s = (s : ℤ) - 4 := by
  rcases gcd_four_cases s with ⟨_, hg⟩ | ⟨h2, _⟩ | ⟨h2, _⟩
  · unfold pnum; rw [hg]; simp
  · omega
  · omega

lemma pnum_two (h : s % 4 = 2) : pnum s * 2 = (s : ℤ) - 4 := by
  rcases gcd_four_cases s with ⟨h2, _⟩ | ⟨_, hg⟩ | ⟨h2, _⟩
  · omega
  · unfold pnum; rw [hg]; push_cast; omega
  · omega

lemma pnum_zero (h : s % 4 = 0) : pnum s * 4 = (s : ℤ) - 4 := by
  rcases gcd_four_cases s with ⟨h2, _⟩ | ⟨h2, _⟩ | ⟨_, hg⟩
  · omega
  · omega
  · unfold pnum; rw [hg]; push_cast; omega

/-- `M_s · gcd(s,4) = 2 (s - 2)` and `p_s · gcd(s,4) = s - 4`. -/
lemma M_mul_gcd (hs : 3 ≤ s) : (M s : ℤ) * Nat.gcd s 4 = 2 * ((s : ℤ) - 2) := by
  rcases gcd_four_cases s with ⟨h1, hg⟩ | ⟨h1, hg⟩ | ⟨h1, hg⟩
  · rw [M_odd hs h1, hg]; push_cast; omega
  · rw [M_two hs h1, hg]; push_cast; omega
  · rw [M_zero hs h1, hg]; push_cast; omega

lemma pnum_mul_gcd : pnum s * Nat.gcd s 4 = (s : ℤ) - 4 := by
  rcases gcd_four_cases s with ⟨h1, hg⟩ | ⟨h1, hg⟩ | ⟨h1, hg⟩
  · rw [pnum_odd h1, hg]; simp
  · rw [hg]; exact_mod_cast pnum_two h1
  · rw [hg]; exact_mod_cast pnum_zero h1

lemma M_pos (hs : 3 ≤ s) : 0 < M s := by
  have := M_mul_gcd hs
  have hg : 0 < Nat.gcd s 4 := Nat.gcd_pos_of_pos_right _ (by norm_num)
  have : (0 : ℤ) < (M s : ℤ) * Nat.gcd s 4 := by rw [this]; omega
  have : (0 : ℤ) < M s := by
    by_contra h; push Not at h
    have : (M s : ℤ) * Nat.gcd s 4 ≤ 0 := by
      apply mul_nonpos_of_nonpos_of_nonneg h; positivity
    linarith
  exact_mod_cast this

lemma nu_eq (hs : 3 ≤ s) : nu s = (pnum s : ℝ) / (M s : ℝ) := by
  have hM : (0 : ℝ) < M s := by exact_mod_cast M_pos hs
  have hg : (0 : ℝ) < Nat.gcd s 4 := by exact_mod_cast Nat.gcd_pos_of_pos_right _ (by norm_num)
  have h1 : ((M s : ℝ)) * Nat.gcd s 4 = 2 * ((s : ℝ) - 2) := by exact_mod_cast M_mul_gcd hs
  have h2 : ((pnum s : ℝ)) * Nat.gcd s 4 = (s : ℝ) - 4 := by exact_mod_cast pnum_mul_gcd
  unfold nu
  rw [← h1, ← h2]
  field_simp

lemma pnum_M_coprime (hs : 3 ≤ s) : IsCoprime (pnum s) (M s : ℤ) := by
  rcases gcd_four_cases s with ⟨h1, _⟩ | ⟨h1, _⟩ | ⟨h1, _⟩
  · -- `p = s - 4 = 2k+1`, `M = 2p + 4`, and `p² - 4(k²+k) = 1`
    rw [pnum_odd h1, M_odd hs h1]
    obtain ⟨k, hk⟩ : ∃ k : ℤ, (s : ℤ) - 4 = 2 * k + 1 := ⟨((s : ℤ) - 5) / 2, by omega⟩
    refine ⟨(s : ℤ) - 4 + 2 * (k ^ 2 + k), -(k ^ 2 + k), ?_⟩
    have : ((2 * (s - 2) : ℕ) : ℤ) = 2 * ((s : ℤ) - 4) + 4 := by push_cast; omega
    rw [this, hk]; ring
  · -- `s = 4q+2`, `M = 4q`, `p = 2q - 1`
    have hp := pnum_two h1
    rw [M_two hs h1]
    obtain ⟨q, hq⟩ : ∃ q : ℤ, (s : ℤ) = 4 * q + 2 := ⟨(s : ℤ) / 4, by omega⟩
    have hp' : pnum s = 2 * q - 1 := by omega
    refine ⟨pnum s, -(q - 1), ?_⟩
    have : ((s - 2 : ℕ) : ℤ) = 4 * q := by omega
    rw [this, hp']; ring
  · -- `s = 4q`, `M = 2q - 1`, `p = q - 1`
    have hp := pnum_zero h1
    rw [M_zero hs h1]
    obtain ⟨q, hq⟩ : ∃ q : ℤ, (s : ℤ) = 4 * q := ⟨(s : ℤ) / 4, by omega⟩
    have hp' : pnum s = q - 1 := by omega
    refine ⟨-2, 1, ?_⟩
    have : (((s - 2) / 2 : ℕ) : ℤ) = 2 * q - 1 := by omega
    rw [this, hp']; ring

lemma int_gcd_pnum_M (hs : 3 ≤ s) : Int.gcd (pnum s) (M s) = 1 :=
  Int.isCoprime_iff_gcd_eq_one.1 (pnum_M_coprime hs)

lemma pnum_lt_M (hs : 3 ≤ s) : pnum s < M s := by
  have hM := M_mul_gcd hs
  have hp := pnum_mul_gcd (s := s)
  have hg : 0 < (Nat.gcd s 4 : ℤ) := by exact_mod_cast Nat.gcd_pos_of_pos_right _ (by norm_num)
  have : pnum s * Nat.gcd s 4 < (M s : ℤ) * Nat.gcd s 4 := by rw [hM, hp]; omega
  exact lt_of_mul_lt_mul_right this hg.le

lemma nu_lt_half (hs : 3 ≤ s) : nu s < 1 / 2 := by
  have h := s_sub_two_pos hs
  unfold nu
  rw [div_lt_iff₀ (by linarith)]
  linarith

lemma neg_half_le_nu (hs : 3 ≤ s) : -1 / 2 ≤ nu s := by
  have h := s_sub_two_pos hs
  have h3 : (3 : ℝ) ≤ s := by exact_mod_cast hs
  unfold nu
  rw [le_div_iff₀ (by linarith)]
  linarith

lemma mu_eq_neg (hs : 3 ≤ s) : mu s = -(lam s * nu s ^ 2) := by
  have h := (s_sub_two_pos hs).ne'
  unfold mu lam nu
  field_simp
  ring

lemma bs_eq (s : ℕ) (x : ℝ) : bs s x = (1 - x ^ 2) * mu s := by
  unfold bs mu
  by_cases h : (8 * ((s : ℝ) - 2)) = 0
  · rw [h]; simp
  · field_simp; ring

lemma poly_zero (s : ℕ) : poly s 0 = 0 := by unfold poly; simp

lemma poly_one (s : ℕ) : poly s 1 = 1 := by unfold poly; ring

/-- Values of `P_s` at integers are integers. -/
lemma poly_int (s : ℕ) (m : ℤ) : ∃ k : ℤ, poly s m = k := by
  refine ⟨((s : ℤ) - 2) * (m * (m - 1) / 2) + m, ?_⟩
  have h2 : (2 : ℤ) ∣ m * (m - 1) := by
    obtain ⟨q, hq⟩ := Int.even_mul_succ_self (m - 1)
    exact ⟨q, by linear_combination hq⟩
  obtain ⟨q, hq⟩ := h2
  rw [hq, Int.mul_ediv_cancel_left _ (by norm_num : (2 : ℤ) ≠ 0)]
  unfold poly
  have : ((m : ℝ) * ((m : ℝ) - 1)) = 2 * q := by exact_mod_cast hq
  push_cast
  nlinarith [this]

/-- `P_s(m) ≥ 0` for every integer `m` (no integer lies strictly between the roots). -/
lemma poly_int_nonneg (hs : 3 ≤ s) (m : ℤ) : 0 ≤ poly s m := by
  have h3 : (3 : ℝ) ≤ s := by exact_mod_cast hs
  unfold poly
  rcases le_or_gt 1 m with h | h
  · have : (1 : ℝ) ≤ m := by exact_mod_cast h
    have : 0 ≤ (m : ℝ) * (((s : ℝ) - 2) * m - ((s : ℝ) - 4)) := mul_nonneg (by linarith) (by nlinarith)
    nlinarith
  · rcases le_or_gt m (-1) with h' | h'
    · have : (m : ℝ) ≤ -1 := by exact_mod_cast h'
      have : 0 ≤ (m : ℝ) * (((s : ℝ) - 2) * m - ((s : ℝ) - 4)) :=
        mul_nonneg_of_nonpos_of_nonpos (by linarith) (by nlinarith)
      nlinarith
    · have : m = 0 := by omega
      subst this; simp

lemma one_le_poly (hs : 3 ≤ s) {m : ℝ} (hm : 1 ≤ m) : 1 ≤ poly s m := by
  have h3 : (3 : ℝ) ≤ s := by exact_mod_cast hs
  unfold poly
  have : 0 ≤ (m - 1) * (((s : ℝ) - 2) * m + 2) := mul_nonneg (by linarith) (by nlinarith)
  nlinarith

lemma one_le_of_mem_polySet (hs : 3 ≤ s) {y : ℝ} (hy : y ∈ polySet s) : 1 ≤ y := by
  obtain ⟨n, hn, rfl⟩ := hy
  exact one_le_poly hs (by exact_mod_cast hn)

lemma polySet_int (s : ℕ) {y : ℝ} (hy : y ∈ polySet s) : ∃ k : ℤ, y = k := by
  obtain ⟨n, -, rfl⟩ := hy
  obtain ⟨k, hk⟩ := poly_int s n
  exact ⟨k, by simpa using hk⟩

/-- `(1 - ρ) ν_s ∈ ℤ ⟺ M_s ∣ ρ - 1`. -/
lemma int_nu_iff (hs : 3 ≤ s) (c : ℤ) : (∃ β : ℤ, (β : ℝ) = c * nu s) ↔ (M s : ℤ) ∣ c := by
  rw [nu_eq hs]
  have hM : (M s : ℝ) ≠ 0 := by exact_mod_cast (M_pos hs).ne'
  constructor
  · rintro ⟨β, hβ⟩
    have : ((β * M s : ℤ) : ℝ) = ((c * pnum s : ℤ) : ℝ) := by
      push_cast; rw [hβ]; field_simp
    have h2 : β * M s = c * pnum s := by exact_mod_cast this
    have : (M s : ℤ) ∣ c * pnum s := ⟨β, by rw [← h2]; ring⟩
    exact (pnum_M_coprime hs).symm.dvd_of_dvd_mul_right this
  · rintro ⟨k, rfl⟩
    refine ⟨k * pnum s, ?_⟩
    push_cast; field_simp

end

end Retri


==> anc/lean_formalization/Retriangular/Proofs/PolyMaps.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Section 6.2: polynomial maps of the triangular numbers

Theorem 6.3 and Example 6.4.
-/
import Retriangular.Proofs.Squares

namespace Retri.PolyMaps

open Polynomial Filter

lemma tri_comp_iota : triPoly.comp iotaPoly = triPoly := by
  apply Polynomial.funext; intro r
  simp [triPoly, iotaPoly]; ring

lemma iota_comp (g : ℚ[X]) : iotaPoly.comp g = -1 - g := by
  simp [iotaPoly]

lemma eval_tri (r : ℚ) : triPoly.eval r = r * (r + 1) / 2 := by
  simp [triPoly]; ring

/-- `ι`-invariant polynomials are polynomials in `T_x`. -/
lemma exists_of_invariant (Q : ℚ[X]) (hQ : Q.comp iotaPoly = Q) :
    ∃ P : ℚ[X], P.comp triPoly = Q := by
  set Q' := Q.comp (X - C (1 / 2)) with hQ'
  have hsh : (X - C (1 / 2 : ℚ)).comp (-X) = iotaPoly.comp (X - C (1 / 2)) := by
    apply Polynomial.funext; intro r
    simp [iotaPoly]; ring
  have heven : Q'.comp (C (-1) * X) = Q' := by
    rw [show (C (-1 : ℚ) * X) = -X by simp, hQ', comp_assoc, hsh, ← comp_assoc, hQ]
  have hodd : ∀ n, ¬ 2 ∣ n → Q'.coeff n = 0 := by
    intro n hn
    have := congrArg (fun p => p.coeff n) heven
    simp only [comp_C_mul_X_coeff] at this
    have hn' : Odd n := Nat.odd_iff.2 (by omega)
    rw [hn'.neg_one_pow] at this
    linarith
  set R := contract 2 Q' with hR
  have hexp : expand ℚ 2 R = Q' := by
    ext n
    rw [coeff_expand two_pos]
    split_ifs with h
    · rw [hR, coeff_contract two_ne_zero, Nat.div_mul_cancel h]
    · exact (hodd n h).symm
  refine ⟨R.comp (C 2 * X + C (1 / 4)), ?_⟩
  have h1 : (C 2 * X + C (1 / 4 : ℚ)).comp triPoly = (X ^ 2).comp (X + C (1 / 2)) := by
    apply Polynomial.funext; intro r
    simp [triPoly]; ring
  have h2 : (X - C (1 / 2 : ℚ)).comp (X + C (1 / 2)) = X := by
    apply Polynomial.funext; intro r
    simp
  rw [comp_assoc, h1, ← comp_assoc, ← expand_eq_comp_X_pow, hexp, hQ', comp_assoc, h2, comp_X]

lemma tri_not_const : triPoly ≠ C (triPoly.coeff 0) := by
  intro h
  have h0 := congrArg (eval 0) h
  have h1 := congrArg (eval 1) h
  simp only [eval_C, eval_tri] at h0 h1
  norm_num at h0 h1
  linarith

lemma comp_tri_inj {P P' : ℚ[X]} (h : P.comp triPoly = P'.comp triPoly) : P = P' := by
  have : (P - P').comp triPoly = 0 := by rw [sub_comp, h, sub_self]
  rcases comp_eq_zero_iff.1 this with h0 | ⟨_, h0⟩
  · exact sub_eq_zero.1 h0
  · exact absurd h0 tri_not_const

/-- `T∘g' = T∘g` iff `g' = g` or `g' = ι∘g`. -/
lemma tri_comp_eq {g g' : ℚ[X]} (h : triPoly.comp g' = triPoly.comp g) :
    g' = g ∨ g' = iotaPoly.comp g := by
  have hprod : (g' - g) * (g' + g + 1) = 0 := by
    have : (g' - g) * (g' + g + 1) = C 2 * (triPoly.comp g' - triPoly.comp g) := by
      apply Polynomial.funext; intro r
      simp [triPoly]; ring
    rw [this, h, sub_self, mul_zero]
  rcases mul_eq_zero.1 hprod with h1 | h1
  · exact Or.inl (sub_eq_zero.1 h1)
  · right; rw [iota_comp]; linear_combination h1

lemma symm_tri_comp {g : ℚ[X]} (hg : SymmCond g) :
    (triPoly.comp g).comp iotaPoly = triPoly.comp g := by
  rcases hg with h | h
  · rw [comp_assoc, h]
  · rw [comp_assoc, h, ← comp_assoc, tri_comp_iota]

lemma mem_ratTriSet_of_int (k : ℤ) (h0 : k ≠ 0) (h1 : k ≠ -1) :
    (k : ℚ) * (k + 1) / 2 ∈ ratTriSet := by
  rcases lt_or_gt_of_ne h0 with hk | hk
  · refine ⟨(-1 - k).toNat, by omega, ?_⟩
    have : (((-1 - k).toNat : ℕ) : ℚ) = -1 - k := by
      have : (((-1 - k).toNat : ℕ) : ℤ) = -1 - k := Int.toNat_of_nonneg (by omega)
      exact_mod_cast this
    rw [this]; ring
  · refine ⟨k.toNat, by omega, ?_⟩
    have : ((k.toNat : ℕ) : ℚ) = k := by
      have : ((k.toNat : ℕ) : ℤ) = k := Int.toNat_of_nonneg (by omega)
      exact_mod_cast this
    rw [this]

end Retri.PolyMaps

namespace Retri

open Polynomial Filter PolyMaps

theorem thm_polymaps : Stmt_thm_polymaps := by
  refine ⟨?_, ?_, ?_⟩
  · -- (a)
    intro g hg
    refine ⟨?_, ?_⟩
    · obtain ⟨P, hP⟩ := exists_of_invariant _ (symm_tri_comp hg)
      exact ⟨P, hP, fun P' hP' => comp_tri_inj (hP'.trans hP.symm)⟩
    · intro hint P hP y hy
      obtain ⟨n, hn, rfl⟩ := hy
      obtain ⟨k, hk, hk0, hk1⟩ := hint n hn
      have : P.eval ((n : ℚ) * (n + 1) / 2) = (k : ℚ) * (k + 1) / 2 := by
        rw [← eval_tri, ← eval_comp, hP, eval_comp, hk, eval_tri]
      rw [this]
      exact mem_ratTriSet_of_int k hk0 hk1
  · -- (b)
    intro P hP
    set F : ℚ[X] := (C 8 * P + 1).comp triPoly with hF
    have hFeval : ∀ r : ℚ, F.eval r = 8 * P.eval (triPoly.eval r) + 1 := by
      intro r; simp [hF, eval_comp]
    -- values at positive integers are odd squares
    have hval : ∀ n : ℕ, 0 < n → ∃ m : ℕ, 0 < m ∧ F.eval (n : ℚ) = ((2 * m + 1 : ℤ) : ℚ) ^ 2 := by
      intro n hn
      obtain ⟨m, hm, hm'⟩ := hP _ ⟨n, hn, rfl⟩
      refine ⟨m, hm, ?_⟩
      rw [hFeval, eval_tri, hm']; push_cast; ring
    have hsq : ∀ᶠ n : ℕ in atTop, ∃ y : ℤ,
        (F.map (algebraMap ℚ ℝ)).eval (n : ℝ) = (y : ℝ) ^ 2 := by
      rw [eventually_atTop]
      refine ⟨1, fun n hn => ?_⟩
      obtain ⟨m, _, hm⟩ := hval n hn
      refine ⟨2 * m + 1, ?_⟩
      rw [eval_natCast_map, hm]; simp
    obtain ⟨G, hG⟩ := (lem_squares).1 _ hsq
    have hFG : F = G ^ 2 := by
      apply map_injective (algebraMap ℚ ℝ) (algebraMap ℚ ℝ).injective
      rw [hG, Polynomial.map_pow]
    set g : ℚ[X] := C (1 / 2) * (G - 1) with hg
    have hPT : P.comp triPoly = triPoly.comp g := by
      apply Polynomial.funext; intro r
      have h1 := hFeval r
      rw [hFG, eval_pow, eval_tri] at h1
      simp only [eval_comp, eval_tri, hg, eval_mul, eval_C, eval_sub, eval_one]
      linear_combination (-1 / 8 : ℚ) * h1
    have hsymmG : G.comp iotaPoly = G ∨ G.comp iotaPoly = -G := by
      have hFi : F.comp iotaPoly = F := by rw [hF, comp_assoc, tri_comp_iota]
      rw [hFG, pow_comp] at hFi
      exact sq_eq_sq_iff_eq_or_eq_neg.1 hFi
    refine ⟨g, ?_, hPT, ?_, ?_⟩
    · rcases hsymmG with h | h
      · left; rw [hg, mul_comp, C_comp, sub_comp, one_comp, h]
      · right
        rw [hg, mul_comp, C_comp, sub_comp, one_comp, h, iota_comp]
        apply Polynomial.funext; intro r
        simp; ring
    · intro n hn
      obtain ⟨m, hm, hm'⟩ := hval n hn
      rw [hFG, eval_pow] at hm'
      rcases sq_eq_sq_iff_eq_or_eq_neg.1 hm' with h | h
      · refine ⟨m, ?_, by omega, by omega⟩
        rw [hg, eval_mul, eval_C, eval_sub, eval_one, h]; push_cast; ring
      · refine ⟨-1 - m, ?_, by omega, by omega⟩
        rw [hg, eval_mul, eval_C, eval_sub, eval_one, h]; push_cast; ring
    · intro g' hg'
      exact tri_comp_eq (hg'.symm.trans hPT)
  · -- (c)
    intro g g' P P' hg hg' hP hP'
    refine ⟨?_, ?_⟩
    · rcases hg' with h' | h'
      · left; rw [comp_assoc, h']
      · rcases hg with h | h
        · left; rw [comp_assoc, h', ← comp_assoc, h]
        · right; rw [comp_assoc, h', ← comp_assoc, h, comp_assoc]
    · rw [comp_assoc, hP', ← comp_assoc, hP, comp_assoc]

theorem ex_polymaps : Stmt_ex_polymaps := by
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · intro c
    apply Polynomial.funext; intro r
    simp [triPoly]; ring
  · apply Polynomial.funext; intro r
    simp [triPoly]; ring
  · apply Polynomial.funext; intro r
    simp [triPoly]; ring
  · apply Polynomial.funext; intro r
    simp [triPoly]; ring
  · exact Or.inl tri_comp_iota
  · left
    apply Polynomial.funext; intro r
    simp [iotaPoly]; ring
  · right
    apply Polynomial.funext; intro r
    simp [iotaPoly]; ring

end Retri


==> anc/lean_formalization/Retriangular/Proofs/PolyMapsExtras.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Example 6.4, second half: the shape of the polynomial maps of the triangular numbers

By Theorem 6.3(b), a polynomial `P ∈ ℚ[x]` with `P(𝒯) ⊆ 𝒯` satisfies `P(T_x) = T_{g(x)}` with
`g ∘ ι = g` or `g ∘ ι = ι ∘ g`. In terms of `G = 2g + 1` this says `G ∘ ι = ±G`, i.e. `G` is an
even or an odd polynomial in `u = 2x + 1`; since `(2x+1)² = 8 T_x + 1`, this gives
`8P(t) + 1 = H(8t+1)²` (and then `P(t) = T_{h(t)}` with `h(t) = (H(8t+1) - 1)/2`) or
`8P(t) + 1 = (8t+1) H(8t+1)²`. We also check the identity `((8t+1)³ - 1)/8 = 64t³ + 24t² + 3t`
and the identities `x^r H(x)^n ∘ x^n = x^n ∘ x^r H(x^n)` of Ritt's second theorem.
-/
import Retriangular.Proofs.PolyMaps

namespace Retri.PolyMapsExtras

open Polynomial

/-- The substitution `t ↦ (t - 1)/8` undoes `t ↦ 8t + 1`. -/
lemma comp_affine (R : ℚ[X]) : (R.comp (C (1 / 8) * (X - 1))).comp (C 8 * X + 1) = R := by
  have h : (C (1 / 8 : ℚ) * (X - 1)).comp (C 8 * X + 1) = X := by
    apply Polynomial.funext
    intro r
    simp only [mul_comp, sub_comp, C_comp, X_comp, one_comp, eval_mul, eval_sub, eval_add,
      eval_C, eval_X, eval_one]
    ring
  rw [comp_assoc, h, comp_X]

/-- `8 T_{g(x)} + 1 = (2 g(x) + 1)²`, so `P(T_x) = T_{g(x)}` gives `(8P + 1) ∘ T = (2g + 1)²`. -/
lemma eight_mul_add_one (P g : ℚ[X]) (h : P.comp triPoly = triPoly.comp g) :
    (C 8 * P + 1).comp triPoly = (C 2 * g + 1) ^ 2 := by
  apply Polynomial.funext
  intro r
  have h1 := congrArg (eval r) h
  rw [eval_comp, eval_comp] at h1
  rw [eval_comp, eval_pow]
  simp only [eval_add, eval_mul, eval_C, eval_one]
  rw [h1, PolyMaps.eval_tri]
  ring

/-- The even case: if `G ∘ ι = G` with `(8P + 1) ∘ T = G²`, then `8P + 1 = R²` and
`P = T ∘ ((R - 1)/2)` for some `R` (namely `G = R ∘ T`). -/
lemma even_case (P G : ℚ[X]) (hF : (C 8 * P + 1).comp triPoly = G ^ 2)
    (hGi : G.comp iotaPoly = G) :
    ∃ R : ℚ[X], C 8 * P + 1 = R ^ 2 ∧ P = triPoly.comp (C (1 / 2) * (R - 1)) := by
  obtain ⟨R, hR⟩ := PolyMaps.exists_of_invariant G hGi
  have h8 : C 8 * P + 1 = R ^ 2 := by
    apply PolyMaps.comp_tri_inj
    rw [hF, pow_comp, hR]
  refine ⟨R, h8, ?_⟩
  apply Polynomial.funext
  intro r
  have h1 := congrArg (eval r) h8
  simp only [eval_add, eval_mul, eval_C, eval_one, eval_pow] at h1
  rw [eval_comp, PolyMaps.eval_tri]
  simp only [eval_mul, eval_C, eval_sub, eval_one]
  linear_combination h1 / 8

/-- The odd case: if `G ∘ ι = -G` with `(8P + 1) ∘ T = G²`, then `8P + 1 = (8X + 1) R²` for some
`R` (namely `G = (2x + 1) · 2R(T_x)`). -/
lemma odd_case (P G : ℚ[X]) (hF : (C 8 * P + 1).comp triPoly = G ^ 2)
    (hGi : G.comp iotaPoly = -G) :
    ∃ R : ℚ[X], C 8 * P + 1 = (C 8 * X + 1) * R ^ 2 := by
  -- `G` vanishes at the fixed point `-1/2` of `ι`
  have hroot : G.IsRoot (-1 / 2) := by
    have h1 := congrArg (eval (-1 / 2 : ℚ)) hGi
    rw [eval_comp, eval_neg] at h1
    have h2 : iotaPoly.eval (-1 / 2 : ℚ) = -1 / 2 := by
      simp only [iotaPoly, eval_sub, eval_neg, eval_one, eval_X]
      norm_num
    rw [h2] at h1
    rw [IsRoot.def]
    linarith
  set Q := G /ₘ (X - C (-1 / 2 : ℚ)) with hQdef
  have hQ : (X - C (-1 / 2 : ℚ)) * Q = G := mul_divByMonic_eq_iff_isRoot.2 hroot
  -- the quotient `Q` is `ι`-invariant
  have hQi : Q.comp iotaPoly = Q := by
    have h3 : (X - C (-1 / 2 : ℚ)).comp iotaPoly = -(X - C (-1 / 2 : ℚ)) := by
      apply Polynomial.funext
      intro r
      simp only [iotaPoly, sub_comp, X_comp, C_comp, eval_sub, eval_neg, eval_X, eval_C,
        eval_one]
      ring
    have h2 : ((X - C (-1 / 2 : ℚ)) * Q).comp iotaPoly = -((X - C (-1 / 2 : ℚ)) * Q) := by
      rw [hQ]
      exact hGi
    rw [mul_comp, h3, neg_mul] at h2
    exact mul_left_cancel₀ (X_sub_C_ne_zero _) (neg_inj.1 h2)
  obtain ⟨R, hR⟩ := PolyMaps.exists_of_invariant Q hQi
  refine ⟨C (1 / 2) * R, ?_⟩
  apply PolyMaps.comp_tri_inj
  rw [hF, ← hQ]
  apply Polynomial.funext
  intro r
  have hRr : R.eval (r * (r + 1) / 2) = Q.eval r := by
    rw [← PolyMaps.eval_tri, ← eval_comp, hR]
  rw [eval_comp, PolyMaps.eval_tri]
  simp only [eval_mul, eval_add, eval_pow, eval_C, eval_X, eval_one, eval_sub, hRr]
  ring

end Retri.PolyMapsExtras

namespace Retri

open Polynomial PolyMapsExtras

/-- Example 6.4, second half: `8P(t) + 1 = H(8t+1)²` (and then `P(t) = T_{h(t)}` with
`h(t) = (H(8t+1) - 1)/2`) or `8P(t) + 1 = (8t+1) H(8t+1)²`; the identity
`((8t+1)³ - 1)/8 = 64t³ + 24t² + 3t`; and the identities `x^r H(x)^n ∘ x^n = x^n ∘ x^r H(x^n)`
(Ritt's second theorem), of which `x H(x)² ∘ x² = x² ∘ x H(x²)` is the case `n = 2`, `r = 1`. -/
theorem ex_polymaps_form : Stmt_ex_polymaps_form := by
  refine ⟨?_, ?_, ?_, ?_⟩
  · intro P hP
    obtain ⟨g, hg, hPg, -, -⟩ := thm_polymaps.2.1 P hP
    have hF := eight_mul_add_one P g hPg
    rcases hg with hg | hg
    · -- `g ∘ ι = g`: `G = 2g + 1` is even in `u = 2x + 1`
      have hGi : (C 2 * g + 1).comp iotaPoly = C 2 * g + 1 := by
        rw [add_comp, mul_comp, C_comp, one_comp, hg]
      obtain ⟨R, h8, hP'⟩ := even_case P _ hF hGi
      refine ⟨R.comp (C (1 / 8) * (X - 1)), Or.inl ?_⟩
      rw [comp_affine]
      exact ⟨h8, hP'⟩
    · -- `g ∘ ι = ι ∘ g`: `G = 2g + 1` is odd in `u = 2x + 1`
      have hGi : (C 2 * g + 1).comp iotaPoly = -(C 2 * g + 1) := by
        rw [add_comp, mul_comp, C_comp, one_comp, hg, PolyMaps.iota_comp]
        apply Polynomial.funext
        intro r
        simp only [eval_add, eval_mul, eval_sub, eval_neg, eval_C, eval_one]
        ring
      obtain ⟨R, h8⟩ := odd_case P _ hF hGi
      refine ⟨R.comp (C (1 / 8) * (X - 1)), Or.inr ?_⟩
      rw [comp_affine]
      exact h8
  · apply Polynomial.funext
    intro r
    simp only [eval_mul, eval_sub, eval_add, eval_pow, eval_C, eval_X, eval_one]
    ring
  · intro H
    simp only [mul_comp, pow_comp, X_comp]
    ring
  · intro H r n
    simp only [mul_comp, pow_comp, X_comp]
    ring

end Retri


==> anc/lean_formalization/Retriangular/Proofs/Polygonal.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Section 4: polygonal numbers

Theorem 4.1, Theorem A, Corollary 4.2, Table 1, Remark 4.3 and Proposition 4.4. The
remark on generalized pentagonal numbers and Proposition 4.5 are in `Reflection.lean`.
-/
import Retriangular.Proofs.PolyBasic

namespace Retri

open Filter Topology

theorem M_values : Stmt_M_values := by
  refine ⟨fun s hs => ⟨nu_eq hs, M_pos hs, int_gcd_pnum_M hs, M_odd hs, M_two hs, M_zero hs,
    pnum_mul_gcd⟩, ?_⟩
  decide

theorem thm_polygonal : Stmt_thm_polygonal := by
  intro s a b hs ha h
  have h' : ∀ᶠ n : ℕ in atTop, ∃ m : ℕ, 0 < m ∧
      a * (lam s * ((n : ℝ) - nu s) ^ 2 + mu s) + b = lam s * ((m : ℝ) - nu s) ^ 2 + mu s := by
    filter_upwards [h] with n hn
    obtain ⟨m, hm, hmeq⟩ := hn
    exact ⟨m, hm, by rw [← poly_vertex hs, ← poly_vertex hs]; exact hmeq⟩
  obtain ⟨ρ, hρ, β, h1, h2, h3, -⟩ :=
    rigidity _ _ _ _ _ _ a b (lam_pos hs) (lam_pos hs) ha h'
  have ha' : a = (ρ : ℝ) ^ 2 := mul_right_cancel₀ (lam_pos hs).ne' h1
  have hβ : ∃ β' : ℤ, (β' : ℝ) = ((1 - ρ : ℤ) : ℝ) * nu s := ⟨β, by rw [h2]; push_cast; ring⟩
  have hdvd := (int_nu_iff hs _).1 hβ
  refine ⟨ρ, hρ, ?_, ha', ?_⟩
  · rw [Nat.modEq_iff_dvd]
    push_cast at hdvd ⊢
    exact hdvd
  · rw [bs_eq, ← ha']; linarith

theorem thm_polygonal_converse : Stmt_thm_polygonal_converse := by
  intro s x j hs hx
  have hβ : ((-(j : ℤ) * pnum s : ℤ) : ℝ) = nu s - x * nu s := by
    rw [hx, nu_eq hs]
    have hM : (M s : ℝ) ≠ 0 := by exact_mod_cast (M_pos hs).ne'
    push_cast; field_simp; ring
  have hid : ∀ y : ℝ, (x : ℝ) ^ 2 * poly s y + bs s x =
      poly s (x * y + ((-(j : ℤ) * pnum s : ℤ) : ℝ)) := by
    intro y
    have := rigidity_converse (lam s) (nu s) (mu s) (lam s) (nu s) (mu s) ((x : ℝ) ^ 2) (bs s x)
      x (-(j : ℤ) * pnum s) (by ring) hβ (by rw [bs_eq]; ring) y
    rw [poly_vertex hs, poly_vertex hs]
    exact this
  have hpos : ∀ n : ℕ, 0 < n → 0 < (x : ℤ) * n - j * pnum s := by
    intro n hn
    have hlt := pnum_lt_M hs
    have hn' : (1 : ℤ) ≤ n := by exact_mod_cast hn
    have hx' : (x : ℤ) = 1 + j * M s := by exact_mod_cast hx
    have hj : (0 : ℤ) ≤ j := by positivity
    have hx0 : (0 : ℤ) ≤ x := by positivity
    nlinarith
  refine ⟨?_, ?_, hpos, ?_⟩
  · have := hid 0
    rw [poly_zero, mul_zero, zero_add, mul_zero, zero_add] at this
    rw [this]
  · intro n
    rw [hid]; push_cast; ring_nf
  · rintro y ⟨n, hn, rfl⟩
    have hp := hpos n hn
    refine ⟨((x : ℤ) * n - j * pnum s).toNat, by omega, ?_⟩
    unfold E
    rw [hid]
    have : (((((x : ℤ) * n - j * pnum s).toNat : ℕ) : ℤ)) = (x : ℤ) * n - j * pnum s :=
      Int.toNat_of_nonneg hp.le
    have : ((((x : ℤ) * n - j * pnum s).toNat : ℕ) : ℝ) = (x : ℝ) * n - j * pnum s := by
      exact_mod_cast this
    rw [this]; push_cast; ring_nf

lemma exists_j_of_modEq {m x : ℕ} (hx : 0 < x) (h : x ≡ 1 [MOD m]) : ∃ j : ℕ, x = 1 + j * m := by
  have : m ∣ x - 1 := (Nat.modEq_iff_dvd' hx).1 h.symm
  obtain ⟨j, hj⟩ := this
  exact ⟨j, by rw [mul_comm]; omega⟩

theorem thmA : Stmt_thmA := by
  intro s a b hs ha
  constructor
  · intro h
    apply thm_polygonal s a b hs ha
    filter_upwards [eventually_gt_atTop 0] with n hn
    exact h _ ⟨n, hn, rfl⟩
  · rintro ⟨x, hx, hmod, rfl, rfl⟩ y hy
    obtain ⟨j, hj⟩ := exists_j_of_modEq hx hmod
    exact (thm_polygonal_converse s x j hs hj).2.2.2 y hy

lemma bs_pos {s : ℕ} (hs : 3 ≤ s) (hs4 : s ≠ 4) {x : ℕ} (hx : 1 < x) : 0 < bs s x := by
  unfold bs
  have h1 : (0 : ℝ) < ((s : ℝ) - 4) ^ 2 := by
    have : (s : ℝ) ≠ 4 := by exact_mod_cast hs4
    have : (s : ℝ) - 4 ≠ 0 := sub_ne_zero.2 this
    positivity
  have h2 : (1 : ℝ) < x := by exact_mod_cast hx
  have h3 := s_sub_two_pos hs
  apply div_pos (mul_pos h1 (by nlinarith)) (by linarith)

lemma bs_nat {s : ℕ} (hs : 3 ≤ s) {x : ℕ} (hx : 0 < x) (hmod : x ≡ 1 [MOD M s]) :
    ∃ b : ℕ, (b : ℝ) = bs s x := by
  obtain ⟨j, hj⟩ := exists_j_of_modEq hx hmod
  have h := (thm_polygonal_converse s x j hs hj).1
  obtain ⟨k, hk⟩ := poly_int s (-(j : ℤ) * pnum s)
  have hk0 : 0 ≤ k := by
    have := poly_int_nonneg hs (-(j : ℤ) * pnum s)
    rw [hk] at this; exact_mod_cast this
  refine ⟨k.toNat, ?_⟩
  rw [h, hk]
  exact_mod_cast Int.toNat_of_nonneg hk0

theorem cor_resgonal : Stmt_cor_resgonal := by
  refine ⟨?_, ?_, ?_⟩
  · intro s a hs hs4
    constructor
    · rintro ⟨ha, b, hb, h⟩
      obtain ⟨x, hx, hmod, hax, hbx⟩ := (thmA s a b hs (by exact_mod_cast ha)).1 h
      refine ⟨x, ?_, hmod, by exact_mod_cast hax⟩
      rcases Nat.lt_or_ge 1 x with h1 | h1
      · exact h1
      · have : x = 1 := by omega
        subst this
        have : (b : ℝ) = 0 := by rw [hbx]; unfold bs; ring
        have : b = 0 := by exact_mod_cast this
        omega
    · rintro ⟨x, hx, hmod, rfl⟩
      obtain ⟨b, hb⟩ := bs_nat hs (by omega) hmod
      refine ⟨by positivity, b, ?_, ?_⟩
      · have : (0 : ℝ) < b := hb ▸ bs_pos hs hs4 hx
        exact_mod_cast this
      · apply (thmA s _ _ hs (by positivity)).2
        exact ⟨x, by omega, hmod, by push_cast; ring, hb⟩
  · intro s a b b' hs ha h h'
    obtain ⟨x, hx, -, hax, hbx⟩ := (thmA s a b hs (by exact_mod_cast ha)).1 h
    obtain ⟨x', hx', -, hax', hbx'⟩ := (thmA s a b' hs (by exact_mod_cast ha)).1 h'
    have : (x : ℝ) ^ 2 = (x' : ℝ) ^ 2 := by rw [← hax, ← hax']
    have : x = x' := by
      have : x ^ 2 = x' ^ 2 := by exact_mod_cast this
      exact Nat.pow_left_injective (by norm_num : (2 : ℕ) ≠ 0) this
    subst this
    have : (b : ℝ) = b' := by rw [hbx, hbx']
    exact_mod_cast this
  · rintro a ⟨ha, b, hb, h⟩
    obtain ⟨x, -, -, -, hbx⟩ := (thmA 4 a b (by norm_num) (by exact_mod_cast ha)).1 h
    have : (b : ℝ) = 0 := by rw [hbx]; unfold bs; push_cast; ring
    have : b = 0 := by exact_mod_cast this
    omega

theorem table_self : Stmt_table_self := by
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, by decide, ?_, ?_⟩
  all_goals try (intro n; unfold poly; push_cast; ring)
  · intro y hy
    have h := (thmA 5 49 2 (by norm_num) (by norm_num)).2
      ⟨7, by norm_num, by decide, by norm_num, by unfold bs; push_cast; norm_num⟩
    exact h y hy
  · intro y hy
    have h := (thmA 8 16 5 (by norm_num) (by norm_num)).2
      ⟨4, by norm_num, by decide, by norm_num, by unfold bs; push_cast; norm_num⟩
    exact h y hy

lemma M_odd_iff {s : ℕ} (hs : 3 ≤ s) : Odd (M s) ↔ s % 4 = 0 := by
  rw [Nat.odd_iff]
  rcases gcd_four_cases s with ⟨h1, _⟩ | ⟨h1, _⟩ | ⟨h1, _⟩
  · rw [M_odd hs h1]; omega
  · rw [M_two hs h1]; omega
  · rw [M_zero hs h1]; omega

theorem rem_poly : Stmt_rem_poly := by
  refine ⟨fun s hs => ⟨?_, M_odd_iff hs⟩, ?_, ?_⟩
  · constructor
    · rintro ⟨x, hxe, hx, hmod⟩
      by_contra hodd
      have he : 2 ∣ M s := by
        rcases Nat.even_or_odd (M s) with h | h
        · exact h.two_dvd
        · exact absurd h hodd
      have := Nat.ModEq.of_dvd he hmod
      have : x % 2 = 1 := this
      rcases hxe with ⟨t, rfl⟩
      omega
    · rintro ⟨k, hk⟩
      refine ⟨M s + 1, ⟨k + 1, by omega⟩, by omega, ?_⟩
      exact (Nat.add_modEq_left)
  · intro s x y N
    unfold E bs
    by_cases h : (8 * ((s : ℝ) - 2)) = 0
    · rw [h]; simp; ring
    · field_simp; ring
  · intro s x y
    ext
    · simp [Eaff]; ring
    · simp only [Eaff, Aff.mul_b]
      unfold bs
      by_cases h : (8 * ((s : ℝ) - 2)) = 0
      · rw [h]; simp
      · field_simp; ring

/-! ### Proposition 4.4 -/

lemma poly_K_form {s : ℕ} (hs : 3 ≤ s) (m : ℝ) :
    poly s m = 1 / (8 * ((s : ℝ) - 2)) * (|2 * ((s : ℝ) - 2) * m - ((s : ℝ) - 4)| - 0) ^ 2 + mu s := by
  have h := (s_sub_two_pos hs).ne'
  rw [sub_zero, sq_abs]
  unfold poly mu
  field_simp
  ring

lemma poly_ge_self {s : ℕ} (hs : 3 ≤ s) (n : ℕ) : (n : ℝ) ≤ poly s n := by
  have h3 : (3 : ℝ) ≤ s := by exact_mod_cast hs
  rcases Nat.eq_zero_or_pos n with h | h
  · subst h; simp [poly_zero]
  · have : (1 : ℝ) ≤ n := by exact_mod_cast h
    have h0 : 0 ≤ ((s : ℝ) - 2) * ((n : ℝ) * (n - 1)) :=
      mul_nonneg (by linarith) (mul_nonneg (by linarith) (by linarith))
    unfold poly
    nlinarith

lemma mu_nonpos {s : ℕ} (hs : 3 ≤ s) : mu s ≤ 0 := by
  unfold mu
  have := s_sub_two_pos hs
  apply div_nonpos_of_nonpos_of_nonneg
  · nlinarith [sq_nonneg ((s : ℝ) - 4)]
  · linarith

lemma genPolySet_int {s : ℕ} {y : ℝ} (hy : y ∈ genPolySet s) : ∃ k : ℤ, y = k := by
  obtain ⟨n, rfl⟩ := hy
  exact poly_int s n

lemma nat_sq_of_rat {D ρ : ℕ} (hD : 0 < D) {a : ℤ} (h : (a : ℝ) = ((ρ : ℝ) / D) ^ 2) :
    ∃ x : ℕ, ρ = x * D := by
  have hD' : (D : ℝ) ≠ 0 := by exact_mod_cast hD.ne'
  have h1 : ((a * D ^ 2 : ℤ) : ℝ) = ((ρ ^ 2 : ℕ) : ℝ) := by
    push_cast; rw [h]; field_simp
  have h2 : (a * D ^ 2 : ℤ) = ((ρ ^ 2 : ℕ) : ℤ) := by exact_mod_cast h1
  have h3 : ((D ^ 2 : ℕ) : ℤ) ∣ ((ρ ^ 2 : ℕ) : ℤ) := ⟨a, by rw [← h2]; push_cast; ring⟩
  have h4 : D ^ 2 ∣ ρ ^ 2 := by exact_mod_cast h3
  have h5 : D ∣ ρ := (Nat.pow_dvd_pow_iff (by norm_num : (2 : ℕ) ≠ 0)).1 h4
  obtain ⟨x, hx⟩ := h5
  exact ⟨x, by rw [hx]; ring⟩

lemma mem_genPolySet_nat {s : ℕ} (n : ℕ) : poly s n ∈ genPolySet s := ⟨n, by push_cast; rfl⟩

theorem prop_generalized : Stmt_prop_generalized := by
  intro s a b hs ha
  have hs2 := s_sub_two_pos hs
  constructor
  · intro h
    -- `a` and `b` are integers
    have hb : b ∈ genPolySet s := by
      simpa using h 0 ⟨0, by simp [poly_zero]⟩
    have hab : a + b ∈ genPolySet s := by
      simpa using h 1 ⟨1, by simp [poly_one]⟩
    obtain ⟨kb, hkb⟩ := genPolySet_int hb
    obtain ⟨kab, hkab⟩ := genPolySet_int hab
    have haint : ((kab - kb : ℤ) : ℝ) = a := by push_cast; linarith
    -- eventually `a P_s(n) + b > 0`
    have hgrow : ∀ᶠ n : ℕ in atTop, 0 < a * poly s n + b := by
      filter_upwards [eventually_gt_atTop ⌈|b| / a⌉₊] with n hn
      have h1 : |b| / a < n := lt_of_le_of_lt (Nat.le_ceil _) (by exact_mod_cast hn)
      have h2 : |b| < a * n := by rwa [div_lt_iff₀ ha, mul_comm] at h1
      have h3 := poly_ge_self hs n
      have h4 : -|b| ≤ b := neg_abs_le b
      nlinarith
    -- apply rigidity to `K = |2(s-2)m - (s-4)|`
    have h' : ∀ᶠ n : ℕ in atTop, ∃ K : ℕ, 0 < K ∧
        a * (lam s * ((n : ℝ) - nu s) ^ 2 + mu s) + b =
          1 / (8 * ((s : ℝ) - 2)) * ((K : ℝ) - 0) ^ 2 + mu s := by
      filter_upwards [hgrow] with n hn
      obtain ⟨m, hm⟩ := h _ (mem_genPolySet_nat n)
      have hK : (((2 * ((s : ℤ) - 2) * m - ((s : ℤ) - 4)).natAbs : ℕ) : ℝ) =
          |2 * ((s : ℝ) - 2) * m - ((s : ℝ) - 4)| := by
        rw [Nat.cast_natAbs]; push_cast; rfl
      refine ⟨(2 * ((s : ℤ) - 2) * m - ((s : ℤ) - 4)).natAbs, ?_, ?_⟩
      · rw [Nat.pos_iff_ne_zero, Ne, Int.natAbs_eq_zero]
        intro h0
        have h0' : (2 * ((s : ℝ) - 2) * m - ((s : ℝ) - 4)) = 0 := by exact_mod_cast h0
        have : poly s m = mu s := by rw [poly_K_form hs, h0']; simp
        have := mu_nonpos hs
        linarith
      · rw [← poly_vertex hs, hm, poly_K_form hs, hK]
    obtain ⟨ρ, hρ, β, h1, h2, h3, -⟩ := rigidity _ _ _ _ _ _ a b (lam_pos hs)
      (by positivity) ha h'
    -- `a = (ρ / (2(s-2)))²`
    have hDpos : 0 < 2 * (s - 2) := by omega
    have hDcast : ((2 * (s - 2) : ℕ) : ℝ) = 2 * ((s : ℝ) - 2) := by
      push_cast [Nat.cast_sub (by omega : 2 ≤ s)]; ring
    have haρ : a = ((ρ : ℝ) / ((2 * (s - 2) : ℕ) : ℝ)) ^ 2 := by
      rw [hDcast]; unfold lam at h1; field_simp at h1 ⊢; linarith
    obtain ⟨x, hx⟩ := nat_sq_of_rat hDpos (haint.trans haρ)
    have hxa : a = (x : ℝ) ^ 2 := by
      rw [haρ, hx]; push_cast
      have : ((2 * (s - 2) : ℕ) : ℝ) ≠ 0 := by exact_mod_cast hDpos.ne'
      have : ((s - 2 : ℕ) : ℝ) ≠ 0 := by exact_mod_cast (by omega : s - 2 ≠ 0)
      field_simp
    have hx0 : 0 < x := by
      rcases Nat.eq_zero_or_pos x with h0 | h0
      · rw [h0] at hx; omega
      · exact h0
    have hbx : b = bs s x := by rw [bs_eq, ← hxa]; linarith
    refine ⟨x, hx0, ?_, hxa, hbx⟩
    -- the residue condition, from `b ∈ P_s(ℤ)`
    obtain ⟨m, hm⟩ := hb
    have hsq : ((m : ℝ) - nu s) ^ 2 = ((x : ℝ) * nu s) ^ 2 := by
      have e := hm
      rw [hbx, bs_eq, poly_vertex hs, mu_eq_neg hs] at e
      have hl := lam_pos hs
      have : lam s * (((m : ℝ) - nu s) ^ 2 - ((x : ℝ) * nu s) ^ 2) = 0 := by linarith
      rcases mul_eq_zero.1 this with h | h
      · exact absurd h hl.ne'
      · linarith
    rcases sq_eq_sq_iff_eq_or_eq_neg.1 hsq with hc | hc
    · right
      have : (M s : ℤ) ∣ ((1 + x : ℤ)) :=
        (int_nu_iff hs _).1 ⟨m, by push_cast; linarith⟩
      rw [Int.modEq_iff_dvd]
      have : (M s : ℤ) ∣ -(1 + x : ℤ) := dvd_neg.2 this
      convert this using 1; ring
    · left
      have : (M s : ℤ) ∣ ((1 - x : ℤ)) :=
        (int_nu_iff hs _).1 ⟨m, by push_cast; linarith⟩
      rw [Int.modEq_iff_dvd]
      exact this
  · rintro ⟨x, hx, hmod, rfl, rfl⟩ y ⟨n, rfl⟩
    rcases hmod with hmod | hmod
    · rw [Int.modEq_iff_dvd] at hmod
      obtain ⟨β, hβ⟩ := (int_nu_iff hs (1 - x)).2 hmod
      refine ⟨x * n + β, ?_⟩
      rw [bs_eq, poly_vertex hs, poly_vertex hs, mu_eq_neg hs]
      push_cast
      rw [hβ]; push_cast; ring
    · rw [Int.modEq_iff_dvd] at hmod
      have hmod' : (M s : ℤ) ∣ (1 + x) := by
        have := dvd_neg.2 hmod; convert this using 1; ring
      obtain ⟨β, hβ⟩ := (int_nu_iff hs (1 + x)).2 hmod'
      refine ⟨-(x * n) + β, ?_⟩
      rw [bs_eq, poly_vertex hs, poly_vertex hs, mu_eq_neg hs]
      push_cast
      rw [hβ]; push_cast; ring

end Retri


==> anc/lean_formalization/Retriangular/Proofs/Reflection.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Generalized pentagonal numbers and Proposition 4.5 (reflection)
-/
import Retriangular.Proofs.Polygonal

namespace Retri

namespace Reflection

lemma coprime6_iff (x : ℕ) : Nat.Coprime x 6 ↔ x % 6 = 1 ∨ x % 6 = 5 := by
  rw [Nat.Coprime, Nat.gcd_comm, Nat.gcd_rec]
  have := Nat.mod_lt x (by norm_num : 6 > 0)
  interval_cases h : x % 6 <;> decide

lemma M_five : M 5 = 6 := by decide

lemma bs_five (x : ℝ) : bs 5 x = (x ^ 2 - 1) / 24 := by unfold bs; push_cast; ring

lemma tri_eq_poly3 (x : ℝ) : tri x = poly 3 x := by unfold tri poly; push_cast; ring

lemma triSet_eq_polySet3 : triSet = polySet 3 := by
  ext y; simp only [triSet, polySet, tri_eq_poly3]

/-- The converse direction of Proposition 4.5, following the paper's integer argument. -/
lemma reflect {s x j N m : ℕ} (hs : 3 ≤ s) (hx : 0 < x) (hj : x = 1 + j * M s) (hN : 0 < N)
    (hm : 0 < m) (hmeq : E s x N = poly s m) : (N : ℝ) ∈ polySet s := by
  obtain ⟨D, hD⟩ : ∃ D : ℤ, D = 2 * ((s : ℤ) - 2) := ⟨_, rfl⟩
  obtain ⟨r, hr⟩ : ∃ r : ℤ, r = (s : ℤ) - 4 := ⟨_, rfl⟩
  have hDR : (D : ℝ) = 2 * ((s : ℝ) - 2) := by rw [hD]; push_cast; ring
  have hrR : (r : ℝ) = (s : ℝ) - 4 := by rw [hr]; push_cast; ring
  have hs2 := (s_sub_two_pos hs).ne'
  -- `w² = x² K` with `w = D m - r`, `K = 4 D N + r²`
  have hwK : (D * m - r) ^ 2 = (x : ℤ) ^ 2 * (4 * D * N + r ^ 2) := by
    have hb8 : 8 * ((s : ℝ) - 2) * bs s x = ((s : ℝ) - 4) ^ 2 * ((x : ℝ) ^ 2 - 1) := by
      unfold bs; field_simp
    have e := hmeq
    unfold E poly at e
    have : ((D : ℝ) * m - r) ^ 2 = (x : ℝ) ^ 2 * (4 * D * N + r ^ 2) := by
      rw [hDR, hrR]
      linear_combination (-8 * ((s : ℝ) - 2)) * e + hb8
    exact_mod_cast this
  have hD0 : 0 < D := by omega
  have hm1 : (1 : ℤ) ≤ m := by exact_mod_cast hm
  have hw0 : 0 < D * m - r := by nlinarith
  -- `x ∣ w`
  have hdvd : (x : ℤ) ∣ D * m - r := by
    rw [← Int.pow_dvd_pow_iff two_ne_zero, hwK]
    exact dvd_mul_right _ _
  obtain ⟨v, hv⟩ := hdvd
  have hx0 : (0 : ℤ) < x := by exact_mod_cast hx
  have hvK : v ^ 2 = 4 * D * N + r ^ 2 := by
    have : (x : ℤ) ^ 2 * v ^ 2 = (x : ℤ) ^ 2 * (4 * D * N + r ^ 2) := by
      rw [← hwK, hv]; ring
    exact mul_left_cancel₀ (by positivity) this
  have hv0 : 0 < v := by
    rw [hv] at hw0
    by_contra h; push Not at h
    nlinarith
  -- `gcd(s,4) ∣ v`
  have hg : ((Nat.gcd s 4 : ℕ) : ℤ) ∣ v := by
    rcases gcd_four_cases s with ⟨_, hg⟩ | ⟨h2, hg⟩ | ⟨h0, hg⟩
    · rw [hg]; simp
    · rw [hg]
      obtain ⟨q, hq⟩ : ∃ q : ℤ, (s : ℤ) = 4 * q + 2 := ⟨(s : ℤ) / 4, by omega⟩
      have hev : Even (v ^ 2) := by
        rw [hvK, hr, hD, hq]
        exact ⟨4 * (4 * q) * N + 2 * (2 * q - 1) ^ 2, by ring⟩
      have := (Int.even_pow.1 hev).1
      push_cast
      exact even_iff_two_dvd.1 this
    · rw [hg]
      obtain ⟨q, hq⟩ : ∃ q : ℤ, (s : ℤ) = 4 * q := ⟨(s : ℤ) / 4, by omega⟩
      have hev : Even (v ^ 2) := by
        rw [hvK, hr, hD, hq]
        exact ⟨4 * (4 * q - 2) * N + 8 * (q - 1) ^ 2, by ring⟩
      obtain ⟨v1, hv1⟩ := (Int.even_pow.1 hev).1
      have hev1 : Even (v1 ^ 2) := by
        have e1 : (v1 + v1) ^ 2 = 4 * D * N + r ^ 2 := hv1 ▸ hvK
        rw [hr, hD, hq] at e1
        have e2 : 4 * v1 ^ 2 = 4 * (4 * (2 * q - 1) * N + 4 * (q - 1) ^ 2) := by
          linear_combination e1
        have : v1 ^ 2 = 4 * (2 * q - 1) * N + 4 * (q - 1) ^ 2 := by linarith
        exact ⟨2 * (2 * q - 1) * N + 2 * (q - 1) ^ 2, by rw [this]; ring⟩
      obtain ⟨u, hu⟩ := (Int.even_pow.1 hev1).1
      exact ⟨u, by push_cast; rw [hv1, hu]; ring⟩
  obtain ⟨v', hv'⟩ := hg
  have hMg : (M s : ℤ) * Nat.gcd s 4 = D := by rw [M_mul_gcd hs, hD]
  have hjZ : (x : ℤ) = 1 + j * M s := by exact_mod_cast hj
  -- `v ≡ -r (mod D)`: `v = D n - r`
  have hvn : v = D * (m - j * v') - r := by
    have : (x : ℤ) * v = v + j * v' * ((M s : ℤ) * Nat.gcd s 4) := by
      rw [hjZ, hv']; ring
    rw [hMg] at this
    linear_combination -hv - this
  set n : ℤ := m - j * v' with hn
  have hN4 : 4 * (N : ℤ) = D * n ^ 2 - 2 * n * r := by
    have : D * (4 * N) = D * (D * n ^ 2 - 2 * n * r) := by
      have := hvK; rw [hvn] at this; linear_combination -this
    exact mul_left_cancel₀ hD0.ne' this
  have hn1 : 1 ≤ n := by
    by_contra h; push Not at h
    have hN' : (0 : ℤ) < N := by exact_mod_cast hN
    have : D * n ≤ 0 := by nlinarith
    nlinarith
  refine ⟨n.toNat, by omega, ?_⟩
  have : ((n.toNat : ℕ) : ℝ) = (n : ℝ) := by exact_mod_cast Int.toNat_of_nonneg (by omega)
  rw [this]
  have h4 : 4 * (N : ℝ) = D * n ^ 2 - 2 * n * r := by exact_mod_cast hN4
  rw [hDR, hrR] at h4
  unfold poly
  linarith

end Reflection

open Reflection

theorem gen_pentagonal : Stmt_gen_pentagonal := by
  refine ⟨fun n => by unfold poly; push_cast; ring, ?_, ?_⟩
  · intro x hx
    have hx2 : (0 : ℝ) < (x : ℝ) ^ 2 := by positivity
    rw [prop_generalized 5 _ _ (by norm_num) hx2, coprime6_iff, M_five]
    constructor
    · rintro ⟨x', -, hmod, hsq, -⟩
      have : x = x' := by
        have : x ^ 2 = x' ^ 2 := by exact_mod_cast hsq
        exact Nat.pow_left_injective (by norm_num : (2 : ℕ) ≠ 0) this
      subst this
      unfold Int.ModEq at hmod; push_cast at hmod; omega
    · intro h
      refine ⟨x, hx, ?_, rfl, (bs_five x).symm⟩
      unfold Int.ModEq; push_cast; omega
  · intro x hx
    rw [thmA 5 _ _ (by norm_num) (by positivity), M_five]
    constructor
    · rintro ⟨x', -, hmod, hsq, -⟩
      have : x = x' := by
        have : x ^ 2 = x' ^ 2 := by exact_mod_cast hsq
        exact Nat.pow_left_injective (by norm_num : (2 : ℕ) ≠ 0) this
      subst this; exact hmod
    · intro h; exact ⟨x, hx, h, rfl, (bs_five x).symm⟩

theorem prop_reflection : Stmt_prop_reflection := by
  have main : ∀ s x : ℕ, 3 ≤ s → 0 < x → x ≡ 1 [MOD M s] → ∀ N : ℕ, 0 < N →
      ((N : ℝ) ∈ polySet s ↔ E s x N ∈ polySet s) := by
    intro s x hs hx hmod N hN
    obtain ⟨j, hj⟩ := exists_j_of_modEq hx hmod
    constructor
    · exact fun h => (thm_polygonal_converse s x j hs hj).2.2.2 _ h
    · rintro ⟨m, hm, hmeq⟩
      exact reflect hs hx hj hN hm hmeq
  refine ⟨main, ?_⟩
  intro N hN
  have h := main 3 3 le_rfl (by norm_num) (by decide) N hN
  rw [triSet_eq_polySet3]
  have : E 3 3 N = 9 * N + 1 := by unfold E bs; push_cast; norm_num
  rw [← this]; exact h

end Retri


==> anc/lean_formalization/Retriangular/Proofs/Revision.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Claims added in the October 2026 revision

* `putnam`: the complete answer to Putnam 1988, Problem B6 (Section 1). If `a t + b` is
  triangular (with `0` counted as triangular) exactly when the positive integer `t` is
  triangular, then `a > 0` (look at `t = 1`, `t = 2` and at large triangular `t`), so
  Corollary 3.3 gives `(a, b) = ((2c+1)², T_c)`; conversely these pairs work by
  Proposition 4.5.
* `table_self_square`: the row `s = 4` of Table 1.
* `euler_two_tri`: Remark 6.8, the maps `N ↦ (2c+1)² N + 2T_c` of `𝒮`, and Euler's examples
  `9N + 2`, `25N + 6`, `49N + 12`.
* `H_units_remark`: the remark in the argument after Theorem 7.8 (the units of `ℤ/Mℤ` for
  `M ∈ {1, 2, 3, 4, 6}`, and the irreducible element `105 = 3 · 5 · 7` of `H_8`).
-/
import Retriangular.Proofs.Reflection
import Retriangular.Proofs.CongruenceMonoid
import Retriangular.Proofs.TwoTriangular

namespace Retri

namespace Revision

lemma mem_triSet0_iff {y : ℝ} : y ∈ triSet0 ↔ y = 0 ∨ y ∈ triSet := Set.mem_insert_iff

lemma nonneg_of_mem_triSet0 {y : ℝ} (hy : y ∈ triSet0) : 0 ≤ y := by
  rcases mem_triSet0_iff.1 hy with rfl | ⟨n, -, rfl⟩
  · exact le_rfl
  · exact tri_nonneg_nat n

lemma one_mem_triSet : (1 : ℝ) ∈ triSet := ⟨1, one_pos, by unfold tri; norm_num⟩

lemma two_not_mem_triSet : (2 : ℝ) ∉ triSet := by
  intro h
  obtain ⟨-, k, hk⟩ := (plutarch 2).1 (by exact_mod_cast h)
  have hk' : k ^ 2 = 17 := by linarith
  have h1 : k ≤ 4 := by nlinarith
  have h2 : -4 ≤ k := by nlinarith
  interval_cases k <;> norm_num at hk'

/-- For `n ≥ 1`, the natural number `n (n + 1) / 2` is the triangular number `T_n`. -/
lemma triNat_mem {n : ℕ} (hn : 0 < n) : (((n * (n + 1) / 2 : ℕ)) : ℝ) ∈ triSet :=
  ⟨n, hn, tri_natCast_div n⟩

lemma triNat_pos {n : ℕ} (hn : 0 < n) : 0 < n * (n + 1) / 2 := by
  have : 2 ≤ n * (n + 1) := by nlinarith
  omega

lemma n_le_triNat (n : ℕ) : n ≤ n * (n + 1) / 2 := by
  rcases Nat.eq_zero_or_pos n with rfl | hn
  · simp
  · have : 2 * n ≤ n * (n + 1) := by nlinarith
    omega

end Revision

open Revision Filter in
theorem putnam : Stmt_putnam := by
  intro a b
  constructor
  · intro key
    -- `a > 0`
    have ha : 0 < a := by
      rcases lt_trichotomy a 0 with hneg | hzero | hpos
      · -- a large triangular `t` gives a negative value `a t + b`
        exfalso
        set n : ℕ := b.natAbs + 1 with hn_def
        have hn : 0 < n := by omega
        set t : ℕ := n * (n + 1) / 2 with ht_def
        have ht0 : 0 < t := triNat_pos hn
        have hnn := nonneg_of_mem_triSet0 ((key t ht0).2 (triNat_mem hn))
        have hnt : n ≤ t := n_le_triNat n
        have hlt : a * (t : ℤ) + b < 0 := by
          have h1 : a * (t : ℤ) ≤ -(t : ℤ) := by nlinarith
          have h2 : (n : ℤ) ≤ (t : ℤ) := by exact_mod_cast hnt
          have h3 : b ≤ (b.natAbs : ℤ) := Int.le_natAbs
          have h4 : (n : ℤ) = (b.natAbs : ℤ) + 1 := by rw [hn_def]; push_cast; ring
          linarith
        have : (((a * t + b : ℤ) : ℝ)) < 0 := by exact_mod_cast hlt
        linarith
      · -- `a = 0`: the value `b` would be both triangular and not triangular
        exfalso
        subst hzero
        have h1 : (((0 * ((1 : ℕ) : ℤ) + b : ℤ) : ℝ)) ∈ triSet0 :=
          (key 1 one_pos).2 (by exact_mod_cast one_mem_triSet)
        have h2 : (((0 * ((2 : ℕ) : ℤ) + b : ℤ) : ℝ)) ∈ triSet0 := by simpa using h1
        exact two_not_mem_triSet (by exact_mod_cast (key 2 two_pos).1 h2)
      · exact hpos
    -- eventually `a T_n + b ∈ 𝒯`
    have hev : ∀ᶠ n : ℕ in atTop, (a : ℝ) * tri n + b ∈ triSet := by
      filter_upwards [eventually_gt_atTop b.natAbs] with n hn
      have hn0 : 0 < n := by omega
      set t : ℕ := n * (n + 1) / 2 with ht_def
      have ht0 : 0 < t := triNat_pos hn0
      have hval := (key t ht0).2 (triNat_mem hn0)
      have hcast : (((a * t + b : ℤ) : ℝ)) = (a : ℝ) * tri n + b := by
        push_cast
        rw [show ((t : ℕ) : ℝ) = tri n from tri_natCast_div n]
      rw [hcast] at hval
      rcases mem_triSet0_iff.1 hval with h0 | hT
      · exfalso
        have hnt : n ≤ t := n_le_triNat n
        have hpos : 0 < a * (t : ℤ) + b := by
          have h1 : (t : ℤ) ≤ a * (t : ℤ) := by nlinarith
          have h2 : (n : ℤ) ≤ (t : ℤ) := by exact_mod_cast hnt
          have h3 : ((b.natAbs : ℕ) : ℤ) < n := by exact_mod_cast hn
          have h4 : -(b.natAbs : ℤ) ≤ b := by
            have := Int.le_natAbs (a := -b)
            rw [Int.natAbs_neg] at this
            linarith
          linarith
        have : (0 : ℝ) < (a : ℝ) * tri n + b := by
          rw [← hcast]; exact_mod_cast hpos
        linarith
      · exact hT
    obtain ⟨c, hac, hbc, -⟩ := cor_strong a b (by exact_mod_cast ha) hev
    exact ⟨c, by exact_mod_cast hac, hbc⟩
  · rintro ⟨c, rfl, hbc⟩ t ht
    have hx : (2 * c + 1 : ℕ) ≡ 1 [MOD M 3] := by
      show (2 * c + 1) % M 3 = 1 % M 3
      rw [show M 3 = 2 by decide]
      omega
    have hrefl := prop_reflection.1 3 (2 * c + 1) le_rfl (by omega) hx t ht
    rw [← triSet_eq.1] at hrefl
    have hE : E 3 ((2 * c + 1 : ℕ) : ℝ) (t : ℝ) =
        ((((2 * (c : ℤ) + 1) ^ 2 * t + b : ℤ)) : ℝ) := by
      simp only [E, bs_three]
      push_cast
      rw [hbc]; unfold tri; ring
    have hpos : (0 : ℝ) < E 3 ((2 * c + 1 : ℕ) : ℝ) (t : ℝ) := by
      simp only [E, bs_three]
      have h1 : (1 : ℝ) ≤ t := by exact_mod_cast ht
      have h2 : (1 : ℝ) ≤ ((2 * c + 1 : ℕ) : ℝ) := by exact_mod_cast (by omega : 1 ≤ 2 * c + 1)
      have h3 : (1 : ℝ) ≤ ((2 * c + 1 : ℕ) : ℝ) ^ 2 := by nlinarith
      nlinarith
    rw [← hE, mem_triSet0_iff]
    constructor
    · rintro (h0 | hT)
      · exact absurd h0 (ne_of_gt hpos)
      · exact hrefl.2 hT
    · intro hT
      exact Or.inr (hrefl.1 hT)

theorem table_self_square : Stmt_table_self_square := by
  refine ⟨fun n => ?_, by decide, ?_⟩
  · unfold poly; push_cast; ring
  · unfold bs; norm_num

theorem euler_two_tri : Stmt_euler_two_tri := by
  refine ⟨fun c => by unfold tri; ring, fun c i j => by simp only [E, bs_three]; unfold tri; ring,
    ?_⟩
  have key : ∀ (a : ℕ) (b : ℤ), 0 < a → (a : ℤ) ≡ 1 [ZMOD 4] → (a : ℤ) ∈ sumTwoSq →
      4 * b = a - 1 → ∀ N ∈ twoTriSet, (a : ℤ) * N + b ∈ twoTriSet :=
    fun a b ha h1 h2 h3 => (thm_two a b ha).2 ⟨h1, h2, h3⟩
  intro N hN
  refine ⟨?_, ?_, ?_⟩
  · simpa using key 9 2 (by norm_num) (by decide) ⟨3, 0, by norm_num⟩ (by norm_num) N hN
  · simpa using key 25 6 (by norm_num) (by decide) ⟨5, 0, by norm_num⟩ (by norm_num) N hN
  · simpa using key 49 12 (by norm_num) (by decide) ⟨7, 0, by norm_num⟩ (by norm_num) N hN

open CongMon in
theorem H_units_remark : Stmt_H_units_remark := by
  refine ⟨?_, by decide, ?_⟩
  · intro m hm
    simp only [Finset.mem_insert, Finset.mem_singleton] at hm
    rcases hm with rfl | rfl | rfl | rfl | rfl <;> decide
  · have h105 : (105 : ℕ) ∈ H 8 := ⟨by norm_num, by decide⟩
    refine ⟨h105, ?_, by norm_num, by norm_num, by norm_num, by norm_num, by decide, by decide,
      by decide⟩
    apply irred_of h105 (by norm_num)
    intro d hd hd1
    have hmod : d % 8 = 1 % 8 := (ZMod.natCast_eq_natCast_iff' d 1 8).1 (by rw [Nat.cast_one]; exact hd1)
    have hle : d ≤ 105 := Nat.le_of_dvd (by norm_num) hd
    have hd0 : 0 < d := Nat.pos_of_dvd_of_pos hd (by norm_num)
    interval_cases d <;> omega

end Retri


==> anc/lean_formalization/Retriangular/Proofs/Rigidity.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Proposition 3.2 (rigidity) and Corollary 3.3
-/
import Retriangular.Proofs.Asymptotic

namespace Retri

open Filter Topology

theorem rigidity_converse : Stmt_rigidity_converse := by
  intro l ν μ l' ν' μ' a b ρ β h1 h2 h3 x
  have : (ρ : ℝ) * x + β - ν' = ρ * (x - ν) := by rw [h2]; ring
  rw [this, ← h3]
  have : l' * ((ρ : ℝ) * (x - ν)) ^ 2 = a * l * (x - ν) ^ 2 := by rw [h1]; ring
  rw [this]; ring

theorem rigidity : Stmt_rigidity := by
  intro l ν μ l' ν' μ' a b hl hl' ha h
  obtain ⟨N, hN⟩ := eventually_atTop.1 h
  choose! m hmpos hm using hN
  set c : ℝ := a * l / l' with hc_def
  have hc : 0 < c := div_pos (mul_pos ha hl) hl'
  set δ : ℝ := a * μ + b - μ' with hδ_def
  set ρ₀ : ℝ := Real.sqrt c with hρ₀_def
  have hρ₀ : 0 < ρ₀ := Real.sqrt_pos.2 hc
  have hρ₀2 : ρ₀ ^ 2 = c := Real.sq_sqrt hc.le
  -- the squared equation
  have hsq : ∀ n ≥ N, ((m n : ℝ) - ν') ^ 2 = c * ((n : ℝ) - ν) ^ 2 + δ / l' := by
    intro n hn
    have := hm n hn
    rw [hc_def, hδ_def]
    field_simp
    linarith
  -- asymptotics of |m_n - ν'|
  have hA : Tendsto (fun n : ℕ => |(m n : ℝ) - ν'| - ρ₀ * ((n : ℝ) - ν)) atTop (𝓝 0) := by
    apply sqrt_asymp hc (Eventually.of_forall fun n => abs_nonneg _) (tendsto_natCast_sub ν)
    exact eventually_atTop.2 ⟨N, fun n hn => by rw [sq_abs]; exact hsq n hn⟩
  -- eventually `m_n - ν' > 0`
  have hpos : ∀ᶠ n : ℕ in atTop, 0 < (m n : ℝ) - ν' := by
    have h1 : ∀ᶠ n : ℕ in atTop, |(m n : ℝ) - ν'| - ρ₀ * ((n : ℝ) - ν) > -1 :=
      hA.eventually (lt_mem_nhds (by norm_num))
    have h2 : ∀ᶠ n : ℕ in atTop, ρ₀ * ((n : ℝ) - ν) > |ν'| + 1 :=
      (Tendsto.const_mul_atTop hρ₀ (tendsto_natCast_sub ν)).eventually_gt_atTop _
    filter_upwards [h1, h2] with n h1 h2
    by_contra hneg
    push Not at hneg
    have : |(m n : ℝ) - ν'| = ν' - m n := by rw [abs_of_nonpos hneg]; ring
    have hm0 : (0 : ℝ) ≤ m n := Nat.cast_nonneg _
    have : ν' ≤ |ν'| := le_abs_self ν'
    linarith
  have hE : Tendsto (fun n : ℕ => ((m n : ℝ) - ν') - ρ₀ * ((n : ℝ) - ν)) atTop (𝓝 0) := by
    apply hA.congr'
    filter_upwards [hpos] with n hn
    rw [abs_of_pos hn]
  -- consecutive differences
  have hD : Tendsto (fun n : ℕ => (((m (n + 1) : ℤ) - m n : ℤ) : ℝ)) atTop (𝓝 ρ₀) := by
    have h1 := hE.comp (tendsto_add_atTop_nat 1)
    have h2 := (h1.sub hE).add_const ρ₀
    simp only [sub_zero, zero_add] at h2
    apply h2.congr
    intro n
    simp only [Function.comp, Nat.cast_add, Nat.cast_one]
    push_cast
    ring
  obtain ⟨k, hk, hkev⟩ := int_seq_tendsto hD
  have hkpos : 0 < k := by
    have : (0 : ℝ) < k := hk ▸ hρ₀
    exact_mod_cast this
  obtain ⟨N₁, hN₁⟩ := eventually_atTop.1 hkev
  -- `m n - k n` is eventually constant
  set β : ℤ := (m N₁ : ℤ) - k * N₁ with hβ_def
  have hmlin : ∀ n ≥ N₁, (m n : ℤ) = k * n + β := by
    intro n hn
    induction n, hn using Nat.le_induction with
    | base => rw [hβ_def]; ring
    | succ n hn ih =>
      have := hN₁ n hn
      push_cast
      linarith
  have hEconst : ∀ᶠ n : ℕ in atTop,
      ((m n : ℝ) - ν') - ρ₀ * ((n : ℝ) - ν) = (β : ℝ) - ν' + ρ₀ * ν := by
    filter_upwards [eventually_ge_atTop N₁] with n hn
    have : (m n : ℝ) = (k : ℝ) * n + β := by exact_mod_cast hmlin n hn
    rw [this, ← hk]; ring
  have hβ0 := eventually_const_tendsto hEconst hE
  refine ⟨k.toNat, by omega, β, ?_, ?_, ?_, ?_⟩
  · have hkρ : ((k.toNat : ℕ) : ℝ) = ρ₀ := by
      rw [hk]; exact_mod_cast Int.toNat_of_nonneg hkpos.le
    rw [hkρ, hρ₀2, hc_def]; field_simp
  · have hkρ : ((k.toNat : ℕ) : ℝ) = ρ₀ := by
      rw [hk]; exact_mod_cast Int.toNat_of_nonneg hkpos.le
    rw [hkρ]; linarith
  · -- the intercept
    obtain ⟨n, hn1, hn2⟩ : ∃ n, N ≤ n ∧ N₁ ≤ n := ⟨max N N₁, le_max_left _ _, le_max_right _ _⟩
    have heq := hm n hn1
    have : (m n : ℝ) - ν' = ρ₀ * ((n : ℝ) - ν) := by
      have : (m n : ℝ) = (k : ℝ) * n + β := by exact_mod_cast hmlin n hn2
      rw [this, ← hk]; linarith
    have h3 : l' * ((m n : ℝ) - ν') ^ 2 = a * l * ((n : ℝ) - ν) ^ 2 := by
      rw [this, mul_pow, hρ₀2, hc_def]; field_simp
    linarith
  · intro x
    have hkρ : ((k.toNat : ℕ) : ℝ) = ρ₀ := by
      rw [hk]; exact_mod_cast Int.toNat_of_nonneg hkpos.le
    have : ((k.toNat : ℕ) : ℝ) * x + β - ν' = ρ₀ * (x - ν) := by rw [hkρ]; linarith
    rw [this, mul_pow, hρ₀2, hc_def]
    -- need `a μ + b = μ'`; recompute as above
    obtain ⟨n, hn1, hn2⟩ : ∃ n, N ≤ n ∧ N₁ ≤ n := ⟨max N N₁, le_max_left _ _, le_max_right _ _⟩
    have heq := hm n hn1
    have h4 : (m n : ℝ) - ν' = ρ₀ * ((n : ℝ) - ν) := by
      have : (m n : ℝ) = (k : ℝ) * n + β := by exact_mod_cast hmlin n hn2
      rw [this, ← hk]; linarith
    have h3 : l' * ((m n : ℝ) - ν') ^ 2 = a * l * ((n : ℝ) - ν) ^ 2 := by
      rw [h4, mul_pow, hρ₀2, hc_def]; field_simp
    have hμ : a * μ + b = μ' := by linarith
    field_simp
    linarith

end Retri


==> anc/lean_formalization/Retriangular/Proofs/SelfMapBasic.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Proposition 7.1(a) and (d)

Self-maps of a set of at least two integers have integral coefficients; self-maps of an
infinite set of integers that is bounded below have slope `≥ 1`, and the only surjective
one is the identity.
-/
import Retriangular.Statements

namespace Retri

open Filter Topology

lemma Aff.iterate_sub (φ : Aff) (k : ℕ) (x y : ℝ) :
    φ^[k] x - φ^[k] y = φ.a ^ k * (x - y) := by
  induction k with
  | zero => simp
  | succ k ih =>
    rw [Function.iterate_succ_apply', Function.iterate_succ_apply', Aff.apply, Aff.apply]
    rw [pow_succ]
    have : φ.a * φ^[k] x + φ.b - (φ.a * φ^[k] y + φ.b) = φ.a * (φ^[k] x - φ^[k] y) := by ring
    rw [this, ih]; ring

lemma Aff.iterate_mapsTo {S : Set ℝ} {φ : Aff} (h : Set.MapsTo φ S S) (k : ℕ) :
    Set.MapsTo (φ^[k]) S S := h.iterate k

/-- If `q^k ∣ d` for every `k` and `d ≠ 0`, then `q = ±1` (stated for `q ≥ 1`). -/
lemma eq_one_of_pow_dvd {q : ℕ} {d : ℤ} (hd : d ≠ 0) (h : ∀ k : ℕ, (q : ℤ) ^ k ∣ d) (hq : 0 < q) :
    q = 1 := by
  by_contra hne
  have hq2 : 2 ≤ q := by omega
  have := h d.natAbs
  have hle : ((q ^ d.natAbs : ℕ) : ℤ) ≤ |d| := by
    push_cast
    exact Int.le_of_dvd (abs_pos.2 hd) ((dvd_abs _ _).2 this)
  have hlt : d.natAbs < q ^ d.natAbs := Nat.lt_pow_self (by omega)
  have : (d.natAbs : ℤ) = |d| := Int.natCast_natAbs d
  omega

theorem prop_basic_a : Stmt_prop_basic_a := by
  intro S hS hS2 φ ⟨ha0, hφ⟩
  obtain ⟨s, hs, s', hs', hne⟩ := hS2
  obtain ⟨u, rfl⟩ := hS s hs
  obtain ⟨u', rfl⟩ := hS s' hs'
  have hd : u - u' ≠ 0 := by
    intro h; apply hne; rw [sub_eq_zero.1 h]
  obtain ⟨v, hv⟩ := hS _ (hφ hs)
  obtain ⟨v', hv'⟩ := hS _ (hφ hs')
  -- `a = (v - v') / (u - u')` is rational
  set r : ℚ := ((v - v' : ℤ) : ℚ) / ((u - u' : ℤ) : ℚ) with hr
  have hdq : ((u - u' : ℤ) : ℚ) ≠ 0 := by exact_mod_cast hd
  have har : φ.a = (r : ℝ) := by
    have h1 : φ.a * ((u : ℝ) - u') = (v : ℝ) - v' := by
      rw [← hv, ← hv']; simp only [Aff.apply]; ring
    have hdr : ((u : ℝ) - u') ≠ 0 := by exact_mod_cast hd
    rw [hr]; push_cast
    field_simp
    linarith
  -- `r^k (u - u') ∈ ℤ` for all `k`
  have hk : ∀ k : ℕ, ∃ z : ℤ, r ^ k * ((u - u' : ℤ) : ℚ) = z := by
    intro k
    obtain ⟨z1, hz1⟩ := hS _ (Aff.iterate_mapsTo hφ k hs)
    obtain ⟨z2, hz2⟩ := hS _ (Aff.iterate_mapsTo hφ k hs')
    refine ⟨z1 - z2, ?_⟩
    have := Aff.iterate_sub φ k u u'
    rw [hz1, hz2, har] at this
    have : ((r ^ k * ((u - u' : ℤ) : ℚ) : ℚ) : ℝ) = (((z1 - z2 : ℤ) : ℚ) : ℝ) := by
      push_cast; rw [← this]
    exact_mod_cast this
  -- hence the denominator of `r` is `1`
  have hden : r.den = 1 := by
    apply eq_one_of_pow_dvd hd _ r.den_pos
    intro k
    obtain ⟨z, hz⟩ := hk k
    have hrq : r = (r.num : ℚ) / r.den := (Rat.num_div_den r).symm
    have hden0 : (r.den : ℚ) ≠ 0 := by exact_mod_cast r.den_ne_zero
    have h1 : (r.num ^ k * (u - u') : ℤ) = z * (r.den : ℤ) ^ k := by
      have : ((r.num : ℚ) / r.den) ^ k * ((u - u' : ℤ) : ℚ) = z := by rw [← hrq]; exact hz
      rw [div_pow] at this
      field_simp at this
      have h' : (r.num ^ k * (u - u') : ℤ) = ((r.den ^ k : ℕ) : ℤ) * z := by exact_mod_cast this
      rw [h']; push_cast; ring
    have hcop : IsCoprime ((r.den : ℤ) ^ k) (r.num ^ k) := by
      apply IsCoprime.pow
      rw [Int.isCoprime_iff_gcd_eq_one]
      have := r.reduced
      rw [Int.gcd_comm]
      exact this
    exact hcop.dvd_of_dvd_mul_left ⟨z, by rw [h1]; ring⟩
  have hrint : r = (r.num : ℚ) := by
    have := Rat.num_div_den r
    rw [hden] at this; simp at this; exact this.symm
  have haint : φ.a = (r.num : ℝ) := by rw [har, hrint]; push_cast; rfl
  refine ⟨⟨r.num, haint⟩, ⟨v - r.num * u, ?_⟩, ?_, ?_⟩
  · have : φ.b = φ (u : ℝ) - φ.a * u := by simp only [Aff.apply]; ring
    rw [this, hv, haint]; push_cast; ring
  · rw [haint]
    have : r.num ≠ 0 := by
      intro h; apply ha0; rw [haint, h]; simp
    have : (1 : ℤ) ≤ |r.num| := Int.one_le_abs this
    exact_mod_cast this
  · intro x y hxy
    simp only [Aff.apply] at hxy
    have := mul_left_cancel₀ ha0 (by linarith : φ.a * x = φ.a * y)
    exact this

/-- An infinite set of integers that is bounded below is not bounded above. -/
lemma not_bddAbove_of_int {S : Set ℝ} (hS : IsIntSet S) (hinf : S.Infinite) (hb : BddBelow S) :
    ¬ BddAbove S := by
  intro hu
  obtain ⟨L, hL⟩ := hb
  obtain ⟨U, hU⟩ := hu
  apply hinf
  have : S ⊆ (fun k : ℤ => (k : ℝ)) '' Set.Icc ⌊L⌋ ⌈U⌉ := by
    intro x hx
    obtain ⟨k, rfl⟩ := hS x hx
    refine ⟨k, ⟨?_, ?_⟩, rfl⟩
    · have h1 : (⌊L⌋ : ℝ) ≤ L := Int.floor_le L
      have := hL hx
      exact_mod_cast (show (⌊L⌋ : ℝ) ≤ k by linarith)
    · have := hU hx
      have h1 : U ≤ (⌈U⌉ : ℝ) := Int.le_ceil U
      exact_mod_cast (show (k : ℝ) ≤ ⌈U⌉ by linarith)
  exact Set.Finite.subset ((Set.finite_Icc _ _).image _) this

/-- The minimum of a nonempty set of integers that is bounded below. -/
lemma exists_min_of_int {S : Set ℝ} (hS : IsIntSet S) (hne : S.Nonempty) (hb : BddBelow S) :
    ∃ m ∈ S, ∀ x ∈ S, m ≤ x := by
  set T : Set ℤ := {k | (k : ℝ) ∈ S}
  have hTne : ∃ k : ℤ, k ∈ T := by
    obtain ⟨x, hx⟩ := hne
    obtain ⟨k, rfl⟩ := hS x hx
    exact ⟨k, hx⟩
  have hTb : ∃ b : ℤ, ∀ k : ℤ, k ∈ T → b ≤ k := by
    obtain ⟨L, hL⟩ := hb
    refine ⟨⌊L⌋, fun k hk => ?_⟩
    have := hL hk
    have : (⌊L⌋ : ℝ) ≤ k := (Int.floor_le L).trans this
    exact_mod_cast this
  classical
  obtain ⟨m, hm, hmin⟩ := Int.exists_least_of_bdd hTb hTne
  refine ⟨m, hm, fun x hx => ?_⟩
  obtain ⟨k, rfl⟩ := hS x hx
  exact_mod_cast hmin k hx

/-- If `φ` is a self-map with `φ(S) = S`, its inverse is a self-map too. -/
lemma inv_selfMap {S : Set ℝ} {φ : Aff} (hφ : φ ∈ AutS S) :
    (⟨φ.a⁻¹, -φ.b / φ.a⟩ : Aff) ∈ selfMaps S := by
  obtain ⟨⟨ha, -⟩, hsurj⟩ := hφ
  refine ⟨inv_ne_zero ha, fun x hx => ?_⟩
  rw [← hsurj] at hx
  obtain ⟨y, hy, rfl⟩ := hx
  simp only [Aff.apply]
  have : φ.a⁻¹ * (φ.a * y + φ.b) + -φ.b / φ.a = y := by field_simp; ring
  rw [this]; exact hy

theorem prop_basic_d : Stmt_prop_basic_d := by
  intro S hS hinf hb
  have hnt : S.Nontrivial := hinf.nontrivial
  have hslope : ∀ φ ∈ selfMaps S, 1 ≤ φ.a := by
    intro φ hφ
    obtain ⟨⟨k, hk⟩, -, h1, -⟩ := prop_basic_a S hS hnt φ hφ
    by_contra hlt
    push Not at hlt
    have hk1 : k ≤ -1 := by
      have : (k : ℝ) < 1 := hk ▸ hlt
      have hk0 : k ≠ 0 := by
        intro h0; rw [hk, h0] at h1; simp at h1; linarith
      have : k < 1 := by exact_mod_cast this
      omega
    have hka : φ.a ≤ -1 := by rw [hk]; exact_mod_cast hk1
    obtain ⟨L, hL⟩ := hb
    have hnb := not_bddAbove_of_int hS hinf ⟨L, hL⟩
    rw [not_bddAbove_iff] at hnb
    obtain ⟨x, hx, hxbig⟩ := hnb (max (φ.b - L) 0)
    have := hL (hφ.2 hx)
    simp only [Aff.apply] at this
    have hx0 : 0 < x := lt_of_le_of_lt (le_max_right _ _) hxbig
    have : φ.b - L < x := lt_of_le_of_lt (le_max_left _ _) hxbig
    nlinarith
  refine ⟨hslope, ?_⟩
  ext φ
  simp only [Set.mem_singleton_iff]
  constructor
  · intro hφ
    have h1 := hslope φ hφ.1
    have h2 := hslope _ (inv_selfMap hφ)
    simp only at h2
    have ha1 : φ.a = 1 := by
      have hpos : 0 < φ.a := by linarith
      have : φ.a ≤ 1 := by
        rw [le_inv_comm₀ (by norm_num) hpos] at h2
        simpa using h2
      linarith
    -- the intercept vanishes, by looking at the minimum of `S`
    obtain ⟨m, hm, hmin⟩ := exists_min_of_int hS hinf.nonempty ⟨_, fun x hx => (hb.choose_spec hx)⟩
    have hb0 : φ.b = 0 := by
      rcases lt_trichotomy φ.b 0 with h | h | h
      · have := hmin _ (hφ.1.2 hm); simp only [Aff.apply, ha1] at this; linarith
      · exact h
      · have : m ∈ φ '' S := by rw [hφ.2]; exact hm
        obtain ⟨y, hy, hyeq⟩ := this
        have := hmin y hy
        simp only [Aff.apply, ha1] at hyeq
        linarith
    ext
    · simp [ha1]
    · simp [hb0]
  · rintro rfl
    refine ⟨(selfMaps S).one_mem, ?_⟩
    ext x; simp

end Retri


==> anc/lean_formalization/Retriangular/Proofs/SelfMaps.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Proposition 7.1(b),(c), Proposition 7.2 and Example 7.3
-/
import Retriangular.Proofs.SelfMapBasic

namespace Retri

open Filter Topology

namespace SM

lemma endS_maps {S : Set ℝ} {φ : Aff} (h : φ ∈ EndS S) : Set.MapsTo φ S S := h

lemma mem_endS {S : Set ℝ} {φ : Aff} (h : Set.MapsTo φ S S) : φ ∈ EndS S := h

/-- The inverse of an affine map. -/
noncomputable def inv (φ : Aff) : Aff := ⟨φ.a⁻¹, -φ.b / φ.a⟩

@[simp] lemma inv_a (φ : Aff) : (inv φ).a = φ.a⁻¹ := rfl
@[simp] lemma inv_b (φ : Aff) : (inv φ).b = -φ.b / φ.a := rfl

lemma inv_mul {φ : Aff} (h : φ.a ≠ 0) : inv φ * φ = 1 := by
  ext
  · simp [h]
  · simp only [Aff.mul_b, inv_a, inv_b, Aff.one_b]; field_simp; ring

lemma mul_inv {φ : Aff} (h : φ.a ≠ 0) : φ * inv φ = 1 := by
  ext
  · simp [h]
  · simp only [Aff.mul_b, inv_b, Aff.one_b]; field_simp; ring

lemma one_mem_aut (S : Set ℝ) : (1 : Aff) ∈ AutS S :=
  ⟨(selfMaps S).one_mem, by ext x; simp⟩

lemma aut_mul {S : Set ℝ} {φ ψ : Aff} (hφ : φ ∈ AutS S) (hψ : ψ ∈ AutS S) :
    φ * ψ ∈ AutS S := by
  refine ⟨(selfMaps S).mul_mem hφ.1 hψ.1, ?_⟩
  ext x; constructor
  · rintro ⟨y, hy, rfl⟩; rw [Aff.mul_apply]; exact hφ.1.2 (hψ.1.2 hy)
  · intro hx
    rw [← hφ.2] at hx; obtain ⟨y, hy, rfl⟩ := hx
    rw [← hψ.2] at hy; obtain ⟨z, hz, rfl⟩ := hy
    exact ⟨z, hz, Aff.mul_apply _ _ _⟩

lemma aut_inv {S : Set ℝ} {φ : Aff} (hφ : φ ∈ AutS S) : inv φ ∈ AutS S := by
  refine ⟨inv_selfMap hφ, ?_⟩
  ext x; constructor
  · rintro ⟨y, hy, rfl⟩; exact (inv_selfMap hφ).2 hy
  · intro hx
    refine ⟨φ x, hφ.1.2 hx, ?_⟩
    rw [← Aff.mul_apply, inv_mul hφ.1.1]; simp

lemma int_addSubgroup (T : AddSubgroup ℤ) :
    (∀ k, k ∈ T → k = 0) ∨ ∃ d : ℤ, 0 < d ∧ ∀ k, k ∈ T ↔ d ∣ k := by
  by_cases h : ∀ k, k ∈ T → k = 0
  · exact Or.inl h
  right
  push Not at h
  obtain ⟨k, hk, hk0⟩ := h
  have hpos : ∃ x, x ∈ T ∧ 0 < x := by
    rcases lt_or_gt_of_ne hk0 with h | h
    · exact ⟨-k, T.neg_mem hk, by omega⟩
    · exact ⟨k, hk, h⟩
  classical
  obtain ⟨d, ⟨hdT, hd0⟩, hmin⟩ :=
    Int.exists_least_of_bdd (P := fun x => x ∈ T ∧ 0 < x) ⟨0, fun x hx => hx.2.le⟩ hpos
  refine ⟨d, hd0, fun k => ⟨fun hk => ?_, fun ⟨m, hm⟩ => ?_⟩⟩
  · have hr : k % d ∈ T := by
      have : k % d = k - (k / d) • d := by
        rw [smul_eq_mul]; linarith [Int.emod_add_mul_ediv k d, mul_comm d (k / d)]
      rw [this]; exact T.sub_mem hk (T.zsmul_mem hdT _)
    have h0 : 0 ≤ k % d := Int.emod_nonneg k hd0.ne'
    have h1 : k % d < d := Int.emod_lt_of_pos k hd0
    by_contra hnd
    have : k % d ≠ 0 := fun h => hnd (Int.dvd_of_emod_eq_zero h)
    have := hmin (k % d) ⟨hr, by omega⟩
    omega
  · rw [hm, mul_comm, ← smul_eq_mul]; exact T.zsmul_mem hdT m

lemma slopes {S : Set ℝ} (hS : IsIntSet S) (hnt : S.Nontrivial) {φ : Aff} (hφ : φ ∈ AutS S) :
    (φ.a = 1 ∨ φ.a = -1) ∧ ∃ k : ℤ, φ.b = k := by
  obtain ⟨⟨k, hk⟩, hb, -, -⟩ := prop_basic_a S hS hnt φ hφ.1
  obtain ⟨⟨k', hk'⟩, -, -, -⟩ := prop_basic_a S hS hnt (inv φ) (aut_inv hφ).1
  rw [inv_a] at hk'
  have h1 : (k : ℝ) * k' = 1 := by rw [← hk, ← hk']; field_simp [hφ.1.1]
  have h2 : k * k' = 1 := by exact_mod_cast h1
  rcases Int.eq_one_or_neg_one_of_mul_eq_one h2 with h | h
  · exact ⟨Or.inl (by rw [hk, h]; simp), hb⟩
  · exact ⟨Or.inr (by rw [hk, h]; simp), hb⟩

lemma refl_sym {S : Set ℝ} {k : ℝ} (h : (⟨-1, k⟩ : Aff) ∈ AutS S) :
    ∀ x, x ∈ S ↔ k - x ∈ S := by
  intro x; constructor
  · intro hx; have := h.1.2 hx; simp only [Aff.apply] at this; convert this using 1; ring
  · intro hx; have := h.1.2 hx; simp only [Aff.apply] at this; convert this using 1; ring

lemma trans_per {S : Set ℝ} {d : ℝ} (h : (⟨1, d⟩ : Aff) ∈ AutS S) :
    ∀ x, x ∈ S ↔ x + d ∈ S := by
  intro x; constructor
  · intro hx; have := h.1.2 hx; simp only [Aff.apply] at this; convert this using 1; ring
  · intro hx
    rw [← h.2] at hx
    obtain ⟨y, hy, hyx⟩ := hx
    simp only [Aff.apply] at hyx
    have : y = x := by linarith
    rwa [← this]

end SM

theorem prop_basic_b : Stmt_prop_basic_b := by
  intro S hS hnt
  have hunit : ∀ φ : Aff, φ ∈ AutS S ↔ ∃ h : φ ∈ EndS S, IsUnit (⟨φ, h⟩ : EndS S) := by
    intro φ; constructor
    · intro hφ
      refine ⟨SM.mem_endS hφ.1.2, ?_⟩
      have hi := SM.aut_inv hφ
      rw [isUnit_iff_exists]
      refine ⟨⟨SM.inv φ, SM.mem_endS hi.1.2⟩, ?_, ?_⟩
      · apply Subtype.ext; exact SM.mul_inv hφ.1.1
      · apply Subtype.ext; exact SM.inv_mul hφ.1.1
    · rintro ⟨h, hu⟩
      rw [isUnit_iff_exists] at hu
      obtain ⟨⟨ψ, hψ⟩, h1, -⟩ := hu
      have h1' : φ * ψ = 1 := congrArg Subtype.val h1
      have ha : φ.a ≠ 0 := by
        intro h0; have := congrArg Aff.a h1'; simp [h0] at this
      refine ⟨⟨ha, SM.endS_maps h⟩, ?_⟩
      ext x; constructor
      · rintro ⟨y, hy, rfl⟩; exact SM.endS_maps h hy
      · intro hx
        refine ⟨ψ x, SM.endS_maps hψ hx, ?_⟩
        rw [← Aff.mul_apply, h1']; simp
  have hslope : ∀ φ ∈ AutS S, (φ.a = 1 ∨ φ.a = -1) ∧ ∃ k : ℤ, φ.b = k :=
    fun φ hφ => SM.slopes hS hnt hφ
  refine ⟨hunit, hslope, ?_⟩
  -- the translation subgroup
  let T : AddSubgroup ℤ :=
    { carrier := {k | (⟨1, (k : ℝ)⟩ : Aff) ∈ AutS S}
      zero_mem' := by
        show (⟨1, ((0 : ℤ) : ℝ)⟩ : Aff) ∈ AutS S
        have : (⟨1, ((0 : ℤ) : ℝ)⟩ : Aff) = 1 := by ext <;> simp
        rw [this]; exact SM.one_mem_aut S
      add_mem' := by
        intro j k hj hk
        show (⟨1, ((j + k : ℤ) : ℝ)⟩ : Aff) ∈ AutS S
        have : (⟨1, ((j + k : ℤ) : ℝ)⟩ : Aff) = ⟨1, (j : ℝ)⟩ * ⟨1, (k : ℝ)⟩ := by
          (ext <;> simp; ring)
        rw [this]; exact SM.aut_mul hj hk
      neg_mem' := by
        intro k hk
        show (⟨1, ((-k : ℤ) : ℝ)⟩ : Aff) ∈ AutS S
        have : (⟨1, ((-k : ℤ) : ℝ)⟩ : Aff) = SM.inv ⟨1, (k : ℝ)⟩ := by
          ext <;> simp
        rw [this]; exact SM.aut_inv hk }
  have hT : ∀ k : ℤ, k ∈ T ↔ (⟨1, (k : ℝ)⟩ : Aff) ∈ AutS S := fun k => Iff.rfl
  -- shape of elements
  have hshape : ∀ φ ∈ AutS S, ∃ k : ℤ, φ = ⟨1, k⟩ ∨ φ = ⟨-1, k⟩ := by
    intro φ hφ
    obtain ⟨h1 | h1, k, hk⟩ := hslope φ hφ
    · exact ⟨k, Or.inl (by ext <;> simp [h1, hk])⟩
    · exact ⟨k, Or.inr (by ext <;> simp [h1, hk])⟩
  have hR1 : ∀ k k' : ℤ, (⟨-1, (k : ℝ)⟩ : Aff) ∈ AutS S → (⟨-1, (k' : ℝ)⟩ : Aff) ∈ AutS S →
      k' - k ∈ T := by
    intro k k' hk hk'
    rw [hT]
    have : (⟨1, ((k' - k : ℤ) : ℝ)⟩ : Aff) = ⟨-1, (k' : ℝ)⟩ * ⟨-1, (k : ℝ)⟩ := by
      (ext <;> simp; ring)
    rw [this]; exact SM.aut_mul hk' hk
  have hR2 : ∀ k t : ℤ, (⟨-1, (k : ℝ)⟩ : Aff) ∈ AutS S → t ∈ T →
      (⟨-1, ((k + t : ℤ) : ℝ)⟩ : Aff) ∈ AutS S := by
    intro k t hk ht
    rw [hT] at ht
    have : (⟨-1, ((k + t : ℤ) : ℝ)⟩ : Aff) = ⟨1, (t : ℝ)⟩ * ⟨-1, (k : ℝ)⟩ := by
      ext <;> simp
    rw [this]; exact SM.aut_mul ht hk
  by_cases hr : ∃ k : ℤ, (⟨-1, (k : ℝ)⟩ : Aff) ∈ AutS S
  · obtain ⟨k, hk⟩ := hr
    rcases SM.int_addSubgroup T with h0 | ⟨d, hd, hdT⟩
    · right; left
      refine ⟨k, ?_, SM.refl_sym hk⟩
      ext φ; simp only [Set.mem_insert_iff, Set.mem_singleton_iff]
      constructor
      · intro hφ
        obtain ⟨j, rfl | rfl⟩ := hshape φ hφ
        · left; have := h0 j hφ; subst this; ext <;> simp
        · right; have := h0 _ (hR1 k j hk hφ)
          have : j = k := by omega
          rw [this]
      · rintro (rfl | rfl)
        · exact SM.one_mem_aut S
        · exact hk
    · right; right; right
      refine ⟨d, k, hd, ?_, SM.trans_per ((hT d).1 ((hdT d).2 dvd_rfl)), SM.refl_sym hk⟩
      ext φ; simp only [Set.mem_setOf_eq]
      constructor
      · intro hφ
        obtain ⟨j, rfl | rfl⟩ := hshape φ hφ
        · obtain ⟨m, hm⟩ := (hdT j).1 hφ
          exact ⟨m, Or.inl (by rw [hm]; (ext <;> simp; ring))⟩
        · obtain ⟨m, hm⟩ := (hdT _).1 (hR1 k j hk hφ)
          refine ⟨m, Or.inr ?_⟩
          have : j = k + d * m := by omega
          rw [this]; (ext <;> simp; ring)
      · rintro ⟨j, rfl | rfl⟩
        · have := (hT (j * d)).1 ((hdT _).2 (dvd_mul_left d j))
          convert this using 2; push_cast; ring
        · have := hR2 k (j * d) hk ((hdT _).2 (dvd_mul_left d j))
          convert this using 2; push_cast; ring
  · push Not at hr
    have hφ1 : ∀ φ ∈ AutS S, ∃ k : ℤ, k ∈ T ∧ φ = ⟨1, k⟩ := by
      intro φ hφ
      obtain ⟨j, rfl | rfl⟩ := hshape φ hφ
      · exact ⟨j, hφ, rfl⟩
      · exact absurd hφ (hr j)
    rcases SM.int_addSubgroup T with h0 | ⟨d, hd, hdT⟩
    · left
      ext φ; simp only [Set.mem_singleton_iff]
      constructor
      · intro hφ
        obtain ⟨j, hj, rfl⟩ := hφ1 φ hφ
        have := h0 j hj; subst this; ext <;> simp
      · rintro rfl; exact SM.one_mem_aut S
    · right; right; left
      refine ⟨d, hd, ?_, SM.trans_per ((hT d).1 ((hdT d).2 dvd_rfl))⟩
      ext φ; simp only [Set.mem_setOf_eq]
      constructor
      · intro hφ
        obtain ⟨j, hj, rfl⟩ := hφ1 φ hφ
        obtain ⟨m, hm⟩ := (hdT j).1 hj
        exact ⟨m, by rw [hm]; (ext <;> simp; ring)⟩
      · rintro ⟨j, rfl⟩
        have := (hT (j * d)).1 ((hdT _).2 (dvd_mul_left d j))
        convert this using 2; push_cast; ring

theorem prop_basic_c : Stmt_prop_basic_c := by
  intro S hS hfin hnt
  have hsa : (selfMaps S : Set Aff) = AutS S := by
    ext φ; constructor
    · intro hφ
      refine ⟨hφ, ?_⟩
      have hinj := (prop_basic_a S hS hnt φ hφ).2.2.2
      exact ((hfin.injOn_iff_bijOn_of_mapsTo hφ.2).1 hinj.injOn).image_eq
    · intro hφ; exact hφ.1
  have hne := hnt.nonempty
  have hmS : sInf S ∈ S := hne.csInf_mem hfin
  have hMS : sSup S ∈ S := hne.csSup_mem hfin
  have hm : ∀ x ∈ S, sInf S ≤ x := fun x hx => csInf_le hfin.bddBelow hx
  have hM : ∀ x ∈ S, x ≤ sSup S := fun x hx => le_csSup hfin.bddAbove hx
  have hsub : ∀ φ ∈ AutS S, φ = 1 ∨ φ = ⟨-1, sInf S + sSup S⟩ := by
    intro φ hφ
    obtain ⟨h1 | h1, -⟩ := SM.slopes hS hnt hφ
    · left
      have e1 := hM _ (hφ.1.2 hMS)
      have e2 := hm _ (hφ.1.2 hmS)
      simp only [Aff.apply, h1] at e1 e2
      ext
      · simp [h1]
      · simp; linarith
    · right
      have e1 := hm _ (hφ.1.2 hMS)
      have e2 := hM _ (hφ.1.2 hmS)
      simp only [Aff.apply, h1] at e1 e2
      ext
      · simp [h1]
      · simp; linarith
  have hσ : ((⟨-1, sInf S + sSup S⟩ : Aff) ∈ AutS S ↔ ∀ x ∈ S, sInf S + sSup S - x ∈ S) := by
    constructor
    · intro h x hx
      have := h.1.2 hx; simp only [Aff.apply] at this; convert this using 1; ring
    · intro h
      rw [← hsa]
      refine ⟨by norm_num, fun x hx => ?_⟩
      simp only [Aff.apply]; convert h x hx using 1; ring
  refine ⟨hsa, ?_, hσ⟩
  by_cases h : (⟨-1, sInf S + sSup S⟩ : Aff) ∈ AutS S
  · right
    ext φ; simp only [Set.mem_insert_iff, Set.mem_singleton_iff]
    constructor
    · exact hsub φ
    · rintro (rfl | rfl)
      · exact SM.one_mem_aut S
      · exact h
  · left
    ext φ; simp only [Set.mem_singleton_iff]
    constructor
    · intro hφ
      rcases hsub φ hφ with h' | h'
      · exact h'
      · exact absurd (h' ▸ hφ) h
    · rintro rfl; exact SM.one_mem_aut S

theorem prop_additive : Stmt_prop_additive := by
  have h1 : ∀ S : Set ℝ,
      (∀ φ ∈ EndS S, ∀ ψ ∈ EndS S, φ + ψ ∈ EndS S) ↔ ∀ x ∈ S, ∀ y ∈ S, x + y ∈ S := by
    intro S; constructor
    · intro h x hx y hy
      have hc : ∀ t ∈ S, (⟨0, t⟩ : Aff) ∈ EndS S := by
        intro t ht; apply SM.mem_endS; intro z _; simpa using ht
      have := SM.endS_maps (h _ (hc x hx) _ (hc y hy)) hx
      simpa using this
    · intro h φ hφ ψ hψ
      apply SM.mem_endS
      intro z hz
      have := h _ (SM.endS_maps hφ hz) _ (SM.endS_maps hψ hz)
      simp only [Aff.apply, Aff.add_a, Aff.add_b] at this ⊢
      convert this using 1; ring
  refine ⟨h1, ?_, ?_, ?_⟩
  · intro φ ψ χ; ext <;> simp <;> ring
  · intro χ; constructor
    · intro h
      have := congrArg Aff.b (h 1 1)
      simp at this
      simp only [Aff.apply]; linarith
    · intro h φ ψ
      simp only [Aff.apply, mul_zero, zero_add] at h
      ext <;> simp [h] <;> ring
  · intro S hS φ hφ ψ hψ h0 h0'
    simp only [Aff.apply, mul_zero, zero_add] at h0 h0'
    refine ⟨by simp [h0, h0'], by simp [h0, h0'], (h1 S).2 hS φ hφ ψ hψ⟩

theorem ex_monoids : Stmt_ex_monoids := by
  refine ⟨?_, ?_⟩
  · intro S hS
    set S' : Set ℝ := (fun n : ℕ => (n : ℝ)) '' S with hS'
    have hint : IsIntSet S' := by
      rintro x ⟨n, -, rfl⟩; exact ⟨n, by simp⟩
    obtain ⟨c, hc, hc0⟩ : ∃ c ∈ S, c ≠ 0 := by
      by_contra h; push Not at h
      apply hS; rw [eq_bot_iff]; intro x hx; simp [h x hx]
    have hunb : ¬ BddAbove S' := by
      rintro ⟨U, hU⟩
      obtain ⟨n, hn⟩ := exists_nat_gt U
      have hmem : ((n • c : ℕ) : ℝ) ∈ S' := ⟨n • c, S.nsmul_mem hc n, rfl⟩
      have := hU hmem
      have hc1 : (1 : ℝ) ≤ c := by exact_mod_cast Nat.one_le_iff_ne_zero.2 hc0
      simp only [smul_eq_mul, Nat.cast_mul] at this
      have : (n : ℝ) ≤ n * c := by nlinarith [Nat.cast_nonneg (α := ℝ) n]
      linarith
    have hinf : S'.Infinite := Set.infinite_of_not_bddAbove hunb
    have hbdd : BddBelow S' := ⟨0, by rintro x ⟨n, -, rfl⟩; positivity⟩
    have h0 : (0 : ℝ) ∈ S' := ⟨0, S.zero_mem, by simp⟩
    ext φ; constructor
    · intro hφ
      have ha1 := (prop_basic_d S' hint hinf hbdd).1 φ hφ
      obtain ⟨⟨k, hk⟩, -, -, -⟩ := prop_basic_a S' hint hinf.nontrivial φ hφ
      have hk1 : (1 : ℤ) ≤ k := by rw [hk] at ha1; exact_mod_cast ha1
      obtain ⟨m, hm, hmb⟩ := hφ.2 h0
      simp only [Aff.apply, mul_zero, zero_add] at hmb
      refine ⟨k.toNat, by omega, ?_, m, hm, hmb.symm⟩
      rw [hk]
      have : ((k.toNat : ℤ) : ℝ) = (k : ℝ) := by rw [Int.toNat_of_nonneg (by omega)]
      exact_mod_cast this.symm
    · rintro ⟨a, ha, hφa, b, hb, hφb⟩
      refine ⟨by rw [hφa]; exact_mod_cast ha.ne', ?_⟩
      rintro x ⟨n, hn, rfl⟩
      refine ⟨a • n + b, S.add_mem (S.nsmul_mem hn a) hb, ?_⟩
      simp [hφa, hφb, Aff.apply]
  · intro d hd
    set S : Set ℝ := Set.range (fun k : ℤ => ((d * k : ℤ) : ℝ)) with hSdef
    have hint : IsIntSet S := by rintro x ⟨k, rfl⟩; exact ⟨_, rfl⟩
    have h0 : (0 : ℝ) ∈ S := ⟨0, by simp⟩
    have hdS : (d : ℝ) ∈ S := ⟨1, by simp⟩
    have hnt : S.Nontrivial := ⟨0, h0, d, hdS, by
      have : (0 : ℝ) < d := by exact_mod_cast hd
      exact this.ne⟩
    have hsm : (selfMaps S : Set Aff) =
        {φ | ∃ a : ℤ, a ≠ 0 ∧ φ.a = (a : ℝ) ∧ ∃ k : ℤ, φ.b = ((d * k : ℤ) : ℝ)} := by
      ext φ; constructor
      · intro hφ
        obtain ⟨⟨k, hk⟩, -, -, -⟩ := prop_basic_a S hint hnt φ hφ
        obtain ⟨m, hm⟩ := hφ.2 h0
        simp only [Aff.apply, mul_zero, zero_add] at hm
        refine ⟨k, ?_, hk, m, hm.symm⟩
        rintro rfl; exact hφ.1 (by rw [hk]; simp)
      · rintro ⟨a, ha, hφa, k, hφb⟩
        refine ⟨by rw [hφa]; exact_mod_cast ha, ?_⟩
        rintro x ⟨m, rfl⟩
        refine ⟨a * m + k, ?_⟩
        simp only [Aff.apply, hφa, hφb]; push_cast; ring
    refine ⟨hsm, ?_⟩
    ext φ; constructor
    · intro hφ
      refine ⟨(SM.slopes hint hnt hφ).1, ?_⟩
      have : φ ∈ (selfMaps S : Set Aff) := hφ.1
      rw [hsm] at this
      obtain ⟨-, -, -, k, hk⟩ := this
      exact ⟨k, hk⟩
    · rintro ⟨ha, k, hk⟩
      have hmem : φ ∈ (selfMaps S : Set Aff) := by
        rw [hsm]
        rcases ha with ha | ha
        · exact ⟨1, one_ne_zero, by simp [ha], k, hk⟩
        · exact ⟨-1, by norm_num, by simp [ha], k, hk⟩
      refine ⟨hmem, ?_⟩
      ext y; constructor
      · rintro ⟨x, hx, rfl⟩; exact hmem.2 hx
      · rintro ⟨m, rfl⟩
        rcases ha with ha | ha
        · refine ⟨((d * (m - k) : ℤ) : ℝ), ⟨m - k, rfl⟩, ?_⟩
          simp only [Aff.apply, ha, hk]; push_cast; ring
        · refine ⟨((d * (k - m) : ℤ) : ℝ), ⟨k - m, rfl⟩, ?_⟩
          simp only [Aff.apply, ha, hk]; push_cast; ring

end Retri


==> anc/lean_formalization/Retriangular/Proofs/Sparse.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Theorem 7.4 (sparse sets), the examples after it, and Proposition 7.5
-/
import Retriangular.Proofs.SelfMapBasic

namespace Retri

open Filter Topology

namespace Sparse

/-- Gaps between squares: if `D² ≤ n²` and `n² < m²` then `D ≤ m² - n²`. -/
lemma gap_sq (n m : ℕ) (D : ℝ) (hD : D ^ 2 ≤ (n : ℝ) ^ 2) (hlt : (n : ℝ) ^ 2 < (m : ℝ) ^ 2) :
    D ≤ (m : ℝ) ^ 2 - (n : ℝ) ^ 2 := by
  have hnm : n < m := by
    by_contra h; push Not at h
    have : (m : ℝ) ≤ n := by exact_mod_cast h
    have : (m : ℝ) ^ 2 ≤ (n : ℝ) ^ 2 := by
      apply pow_le_pow_left₀ (by positivity) this
    linarith
  have h1 : (n : ℝ) + 1 ≤ m := by exact_mod_cast hnm
  have h0 : (0 : ℝ) ≤ n := by positivity
  have h2 : (m : ℝ) ^ 2 - (n : ℝ) ^ 2 ≥ 2 * n + 1 := by nlinarith
  by_contra hc; push Not at hc
  nlinarith

lemma unbdd_of {S : Set ℝ} (h : ∀ n : ℕ, ∃ x ∈ S, (n : ℝ) ≤ x) : ¬ BddAbove S := by
  rintro ⟨U, hU⟩
  obtain ⟨n, hn⟩ := exists_nat_gt U
  obtain ⟨x, hx, hnx⟩ := h n
  have := hU hx; linarith

end Sparse

theorem thm_sparse : Stmt_thm_sparse := by
  intro S hS hinf hbdd hgap
  have hnt := hinf.nontrivial
  have hpos : ∀ φ ∈ selfMaps S, 1 ≤ φ.a := (prop_basic_d S hS hinf hbdd).1
  have hunb := not_bddAbove_of_int hS hinf hbdd
  rw [not_bddAbove_iff] at hunb
  have key : ∀ φ ψ : Aff, φ ∈ selfMaps S → ψ ∈ selfMaps S → φ.a = ψ.a → ¬ φ.b < ψ.b := by
    intro φ ψ hφ hψ hab hlt
    obtain ⟨R, hR⟩ := hgap (ψ.b - φ.b + 1)
    have ha := hpos φ hφ
    obtain ⟨x, hx, hxR⟩ := hunb ((R - φ.b) / φ.a)
    rw [div_lt_iff₀ (by linarith)] at hxR
    have hR' : R ≤ φ x := by
      simp only [Aff.apply]; have := mul_comm x φ.a; linarith
    have hxy : φ x < ψ x := by simp only [Aff.apply]; rw [hab]; linarith
    have := hR (φ x) (hφ.2 hx) (ψ x) (hψ.2 hx) hR' hxy
    simp only [Aff.apply] at this; rw [hab] at this; linarith
  have hA : ∀ φ ∈ selfMaps S, ∀ ψ ∈ selfMaps S, φ.a = ψ.a → φ = ψ := by
    intro φ hφ ψ hψ hab
    rcases lt_trichotomy φ.b ψ.b with h | h | h
    · exact absurd h (key φ ψ hφ hψ hab)
    · ext
      · exact hab
      · exact h
    · exact absurd h (key ψ φ hψ hφ hab.symm)
  have hA1 : ∀ φ ∈ selfMaps S, φ.a = 1 → φ = 1 :=
    fun φ hφ h => hA φ hφ 1 (selfMaps S).one_mem h
  have hcomm : ∀ φ ∈ selfMaps S, ∀ ψ ∈ selfMaps S, φ * ψ = ψ * φ := by
    intro φ hφ ψ hψ
    exact hA _ ((selfMaps S).mul_mem hφ hψ) _ ((selfMaps S).mul_mem hψ hφ) (by simp [mul_comm])
  refine ⟨hA, hA1, hcomm, ?_, ?_⟩
  · rintro ⟨φ, hφ, hne⟩
    obtain ⟨⟨m, hm⟩, ⟨k, hk⟩, -, -⟩ := prop_basic_a S hS hnt φ hφ
    have ha1 := hpos φ hφ
    have hne1 : φ.a ≠ 1 := fun h => hne (hA1 φ hφ h)
    have hden : (1 : ℝ) - φ.a ≠ 0 := fun h => hne1 (by linarith)
    have hm1 : (1 : ℚ) - m ≠ 0 := by
      intro h; apply hden; rw [hm]; exact_mod_cast h
    refine ⟨(k : ℚ) / (1 - m), ?_, ?_⟩
    · have hω : (((k : ℚ) / (1 - m) : ℚ) : ℝ) = φ.b / (1 - φ.a) := by
        rw [hm, hk]; push_cast; rfl
      rw [hω]
      set ω := φ.b / (1 - φ.a) with hωdef
      have hfix : φ ω = ω := by
        simp only [Aff.apply]; rw [hωdef]; field_simp; ring
      intro s hs
      by_contra hlt; push Not at hlt
      obtain ⟨L, hL⟩ := hbdd
      obtain ⟨n, hn⟩ := exists_nat_gt ((ω - L) / (ω - s))
      have hit := Aff.iterate_sub φ n s ω
      rw [Function.iterate_fixed hfix] at hit
      have hmem := hL (Aff.iterate_mapsTo hφ.2 n hs)
      have ha2 : 2 ≤ φ.a := by
        rw [hm] at ha1 hne1 ⊢
        have : (1 : ℤ) ≤ m := by exact_mod_cast ha1
        have : m ≠ 1 := fun h => hne1 (by rw [h]; simp)
        have : (2 : ℤ) ≤ m := by omega
        exact_mod_cast this
      have hpow : 1 + n * (φ.a - 1) ≤ φ.a ^ n := by
        have := one_add_mul_le_pow (show (-2 : ℝ) ≤ φ.a - 1 by linarith) n
        simpa using this
      have hpos' : 0 < ω - s := by linarith
      rw [div_lt_iff₀ hpos'] at hn
      have hn0 : (0 : ℝ) ≤ n := by positivity
      have : (n : ℝ) ≤ φ.a ^ n := by nlinarith
      have : φ^[n] s = ω - φ.a ^ n * (ω - s) := by linarith
      nlinarith
    · intro ψ hψ
      have hc := congrArg Aff.b (hcomm φ hφ ψ hψ)
      simp only [Aff.mul_b] at hc
      have hω : (((k : ℚ) / (1 - m) : ℚ) : ℝ) = φ.b / (1 - φ.a) := by
        rw [hm, hk]; push_cast; rfl
      ext
      · simp [Aff.homothety]
      · simp only [Aff.homothety]; rw [hω]
        field_simp
        linear_combination (-1) * hc
  · intro φ hφ
    obtain ⟨⟨k, hk⟩, -, -, -⟩ := prop_basic_a S hS hnt φ hφ
    have h1 := hpos φ hφ
    rw [hk] at h1
    have hk1 : (1 : ℤ) ≤ k := by exact_mod_cast h1
    refine ⟨k.toNat, by omega, ?_⟩
    rw [hk]
    have : ((k.toNat : ℤ) : ℝ) = (k : ℝ) := by rw [Int.toNat_of_nonneg (by omega)]
    exact_mod_cast this.symm

theorem thm_sparse_d : Stmt_thm_sparse_d := by
  intro A hA hbot SA
  obtain ⟨c, hcA, hc1⟩ : ∃ c ∈ A, c ≠ 1 := by
    by_contra h; push Not at h
    apply hbot; rw [eq_bot_iff]; intro x hx; simp [h x hx]
  have hc2 : 2 ≤ c := by have := hA c hcA; omega
  have hint : IsIntSet SA := by
    rintro y ⟨d, -, rfl⟩; exact ⟨((d ^ 2 : ℕ) : ℤ), by push_cast; rfl⟩
  have hunb : ¬ BddAbove SA := by
    apply Sparse.unbdd_of
    intro n
    refine ⟨((c ^ n : ℕ) : ℝ) ^ 2, ⟨c ^ n, A.pow_mem hcA n, rfl⟩, ?_⟩
    have h1 : n < c ^ n := Nat.lt_pow_self (by omega)
    have h2 : c ^ n ≤ (c ^ n) ^ 2 := by nlinarith
    have : n ≤ (c ^ n) ^ 2 := by omega
    exact_mod_cast this
  have hinf : SA.Infinite := Set.infinite_of_not_bddAbove hunb
  have hbdd : BddBelow SA := ⟨0, by rintro y ⟨d, -, rfl⟩; positivity⟩
  have hgap : GapsTendToInfinity SA := by
    intro D
    refine ⟨D ^ 2, ?_⟩
    rintro x ⟨d, -, rfl⟩ y ⟨e, -, rfl⟩ hR hxy
    have hD : D ^ 2 ≤ (d : ℝ) ^ 2 := by
      have : 0 ≤ D ^ 2 := sq_nonneg D
      nlinarith [sq_nonneg D]
    exact Sparse.gap_sq d e D (by nlinarith) hxy
  refine ⟨hint, hinf, hbdd, hgap, ?_⟩
  have h1A : (1 : ℝ) ∈ SA := ⟨1, A.one_mem, by simp⟩
  have hmul : ∀ d ∈ A, (⟨(d : ℝ) ^ 2, 0⟩ : Aff) ∈ selfMaps SA := by
    intro d hd
    refine ⟨by have := hA d hd; positivity, ?_⟩
    rintro y ⟨e, he, rfl⟩
    refine ⟨d * e, A.mul_mem hd he, ?_⟩
    simp only [Aff.apply]; push_cast; ring
  obtain ⟨-, -, -, hhom, -⟩ := thm_sparse SA hint hinf hbdd hgap
  obtain ⟨ω, -, hω⟩ := hhom ⟨_, hmul c hcA, by
    intro h; have := congrArg Aff.a h; simp at this
    have hc' : (2 : ℝ) ≤ c := by exact_mod_cast hc2
    rcases this with h | h
    · exact hc1 h
    · linarith⟩
  have hω0 : (ω : ℝ) = 0 := by
    have := congrArg Aff.b (hω _ (hmul c hcA))
    simp only [Aff.homothety] at this
    have hc' : (2 : ℝ) ≤ c := by exact_mod_cast hc2
    have : (ω : ℝ) * (1 - (c : ℝ) ^ 2) = 0 := by linarith
    rcases mul_eq_zero.1 this with h | h
    · exact h
    · nlinarith
  ext φ; constructor
  · intro hφ
    have hb : φ.b = 0 := by
      have := congrArg Aff.b (hω φ hφ); simp only [Aff.homothety, hω0] at this; simpa using this
    obtain ⟨d, hd, hdeq⟩ := hφ.2 h1A
    simp only [Aff.apply, hb] at hdeq
    exact ⟨hb, d, hd, by linarith⟩
  · rintro ⟨hb, d, hd, ha⟩
    have : φ = ⟨(d : ℝ) ^ 2, 0⟩ := by ext <;> simp [ha, hb]
    rw [this]; exact hmul d hd

namespace Sparse

lemma fib_gap {p q : ℕ} (h : Nat.fib p < Nat.fib q) :
    Nat.fib q = Nat.fib (p + 1) ∨ 2 * Nat.fib p ≤ Nat.fib q := by
  have hpq : p + 1 ≤ q := by
    by_contra hc; push Not at hc
    have := Nat.fib_mono (show q ≤ p by omega); omega
  rcases Nat.eq_or_lt_of_le hpq with h1 | h1
  · left; rw [h1]
  · right
    have h2 := Nat.fib_mono (show p + 2 ≤ q by omega)
    have h3 := @Nat.fib_add_two p
    have h4 := @Nat.fib_le_fib_succ p
    omega

/-- An integral affine map `k F_n + l` that maps the Fibonacci numbers to themselves
(with `k ≥ 1`) is the identity. -/
lemma fib_selfMap (k l : ℤ) (hk : 1 ≤ k)
    (h : ∀ n : ℕ, 0 < n → ∃ p : ℕ, k * Nat.fib n + l = Nat.fib p) : k = 1 ∧ l = 0 := by
  have hm : l.natAbs + 5 ≤ Nat.fib (l.natAbs + 5) := Nat.le_fib_self (by omega)
  set m := l.natAbs + 5 with hmdef
  have hmm : Nat.fib m ≤ Nat.fib (m + 1) := Nat.fib_le_fib_succ
  have e2 : (Nat.fib (m + 2) : ℤ) = Nat.fib m + Nat.fib (m + 1) := by
    exact_mod_cast @Nat.fib_add_two m
  have e3 : (Nat.fib (m + 3) : ℤ) = Nat.fib (m + 1) + Nat.fib (m + 2) := by
    exact_mod_cast @Nat.fib_add_two (m + 1)
  have e4 : (Nat.fib (m + 4) : ℤ) = Nat.fib (m + 2) + Nat.fib (m + 3) := by
    exact_mod_cast @Nat.fib_add_two (m + 2)
  have hA : (l.natAbs : ℤ) + 5 ≤ Nat.fib m := by exact_mod_cast hm
  have hAB : (Nat.fib m : ℤ) ≤ Nat.fib (m + 1) := by exact_mod_cast hmm
  have hl : -l ≤ (l.natAbs : ℤ) := by rw [Int.natCast_natAbs]; exact neg_le_abs l
  obtain ⟨p, hp⟩ := h (m + 2) (by omega)
  obtain ⟨q, hq⟩ := h (m + 3) (by omega)
  obtain ⟨r, hr⟩ := h (m + 4) (by omega)
  have hpq : Nat.fib p < Nat.fib q := by
    have : (Nat.fib p : ℤ) < Nat.fib q := by rw [← hp, ← hq]; nlinarith
    exact_mod_cast this
  have hq' : Nat.fib q = Nat.fib (p + 1) := by
    rcases fib_gap hpq with h1 | h1
    · exact h1
    · exfalso
      have : 2 * (Nat.fib p : ℤ) ≤ Nat.fib q := by exact_mod_cast h1
      rw [← hp, ← hq] at this; nlinarith
  have hqr : Nat.fib (p + 1) < Nat.fib r := by
    have : (Nat.fib (p + 1) : ℤ) < Nat.fib r := by
      rw [← hq', ← hq, ← hr]; nlinarith
    exact_mod_cast this
  have hr' : Nat.fib r = Nat.fib (p + 1 + 1) := by
    rcases fib_gap hqr with h1 | h1
    · exact h1
    · exfalso
      have : 2 * (Nat.fib (p + 1) : ℤ) ≤ Nat.fib r := by exact_mod_cast h1
      rw [← hq', ← hq, ← hr] at this; nlinarith
  have ep : (Nat.fib (p + 2) : ℤ) = Nat.fib p + Nat.fib (p + 1) := by
    exact_mod_cast @Nat.fib_add_two p
  have hl0 : l = 0 := by
    have h1 : (Nat.fib r : ℤ) = Nat.fib (p + 2) := by exact_mod_cast hr'
    have h2 : (Nat.fib q : ℤ) = Nat.fib (p + 1) := by exact_mod_cast hq'
    rw [← hr, ep, ← hp, ← h2, ← hq] at h1
    have : k * (Nat.fib (m + 4) : ℤ) = k * Nat.fib (m + 2) + k * Nat.fib (m + 3) := by
      rw [e4]; ring
    linarith
  refine ⟨?_, hl0⟩
  subst hl0
  by_contra hk1
  have hk2 : 2 ≤ k := by omega
  obtain ⟨p1, hp1⟩ := h 1 one_pos
  obtain ⟨p3, hp3⟩ := h 3 (by norm_num)
  simp only [Nat.fib_one, Nat.cast_one, mul_one, add_zero] at hp1
  have hf3 : Nat.fib 3 = 2 := by decide
  rw [hf3] at hp3; simp only [Nat.cast_ofNat, add_zero] at hp3
  have hp1' : 2 ≤ Nat.fib p1 := by omega
  have hp13 : 3 ≤ p1 := by
    by_contra hc; push Not at hc
    interval_cases p1 <;> simp at hp1'
  obtain ⟨t, rfl⟩ : ∃ t, p1 = t + 3 := ⟨p1 - 3, by omega⟩
  have f3 : Nat.fib (t + 3) = Nat.fib (t + 1) + Nat.fib (t + 2) := Nat.fib_add_two
  have f4 : Nat.fib (t + 4) = Nat.fib (t + 2) + Nat.fib (t + 3) := Nat.fib_add_two
  have f5 : Nat.fib (t + 5) = Nat.fib (t + 3) + Nat.fib (t + 4) := Nat.fib_add_two
  have g1 : 0 < Nat.fib (t + 1) := Nat.fib_pos.2 (by omega)
  have g2 : 0 < Nat.fib (t + 2) := Nat.fib_pos.2 (by omega)
  have h23 : Nat.fib p3 = 2 * Nat.fib (t + 3) := by
    have : (Nat.fib p3 : ℤ) = 2 * Nat.fib (t + 3) := by rw [← hp3, ← hp1]; ring
    exact_mod_cast this
  rcases le_or_gt p3 (t + 4) with hle | hgt
  · have := Nat.fib_mono hle
    omega
  · have := Nat.fib_mono (show t + 5 ≤ p3 by omega)
    omega

end Sparse

theorem ex_sparse : Stmt_ex_sparse := by
  refine ⟨?_, ?_, ?_⟩
  · -- `{n² + 1}`
    set S : Set ℝ := {y : ℝ | ∃ n : ℕ, 0 < n ∧ y = (n : ℝ) ^ 2 + 1} with hSdef
    have hint : IsIntSet S := by
      rintro y ⟨n, -, rfl⟩; exact ⟨((n ^ 2 + 1 : ℕ) : ℤ), by push_cast; rfl⟩
    have hunb : ¬ BddAbove S := by
      apply Sparse.unbdd_of
      intro n
      refine ⟨((n + 1 : ℕ) : ℝ) ^ 2 + 1, ⟨n + 1, by omega, rfl⟩, ?_⟩
      push_cast; nlinarith
    have hinf : S.Infinite := Set.infinite_of_not_bddAbove hunb
    have hbdd : BddBelow S := ⟨0, by rintro y ⟨n, -, rfl⟩; positivity⟩
    have hgap : GapsTendToInfinity S := by
      intro D
      refine ⟨D ^ 2 + 1, ?_⟩
      rintro x ⟨d, -, rfl⟩ y ⟨e, -, rfl⟩ hR hxy
      have := Sparse.gap_sq d e D (by linarith) (by linarith)
      linarith
    have hmap : ∀ ρ : ℕ, 0 < ρ → (⟨(ρ : ℝ) ^ 2, 1 - (ρ : ℝ) ^ 2⟩ : Aff) ∈ selfMaps S := by
      intro ρ hρ
      refine ⟨by positivity, ?_⟩
      rintro y ⟨n, hn, rfl⟩
      refine ⟨ρ * n, Nat.mul_pos hρ hn, ?_⟩
      simp only [Aff.apply]; push_cast; ring
    have h2S : (2 : ℝ) ∈ S := ⟨1, one_pos, by norm_num⟩
    obtain ⟨-, -, -, hhom, -⟩ := thm_sparse S hint hinf hbdd hgap
    obtain ⟨ω, -, hω⟩ := hhom ⟨_, hmap 2 two_pos, by
      intro h; have := congrArg Aff.a h; norm_num at this⟩
    have hω1 : (ω : ℝ) = 1 := by
      have := congrArg Aff.b (hω _ (hmap 2 two_pos))
      simp only [Aff.homothety] at this; push_cast at this; linarith
    ext φ; constructor
    · intro hφ
      have hb := congrArg Aff.b (hω φ hφ)
      simp only [Aff.homothety, hω1] at hb
      obtain ⟨n, hn, hneq⟩ := hφ.2 h2S
      simp only [Aff.apply, hb] at hneq
      refine ⟨n, hn, ?_⟩
      ext
      · simp only; linarith
      · simp only [hb]; linarith
    · rintro ⟨ρ, hρ, rfl⟩; exact hmap ρ hρ
  · -- `{2^k}`
    set S : Set ℝ := {y : ℝ | ∃ k : ℕ, y = 2 ^ k} with hSdef
    have hint : IsIntSet S := by
      rintro y ⟨k, rfl⟩; exact ⟨2 ^ k, by push_cast; rfl⟩
    have hunb : ¬ BddAbove S := by
      apply Sparse.unbdd_of
      intro n
      refine ⟨2 ^ n, ⟨n, rfl⟩, ?_⟩
      have : n < 2 ^ n := Nat.lt_pow_self (by norm_num)
      exact_mod_cast this.le
    have hinf : S.Infinite := Set.infinite_of_not_bddAbove hunb
    have hbdd : BddBelow S := ⟨0, by rintro y ⟨n, rfl⟩; positivity⟩
    have hgap : GapsTendToInfinity S := by
      intro D
      refine ⟨D, ?_⟩
      rintro x ⟨i, rfl⟩ y ⟨j, rfl⟩ hR hxy
      have hij : i < j := by
        by_contra h; push Not at h
        have := pow_le_pow_right₀ (show (1 : ℝ) ≤ 2 by norm_num) h
        linarith
      have := pow_le_pow_right₀ (show (1 : ℝ) ≤ 2 by norm_num) (show i + 1 ≤ j by omega)
      rw [pow_succ] at this
      linarith
    have hmap : ∀ j : ℕ, (⟨(2 : ℝ) ^ j, 0⟩ : Aff) ∈ selfMaps S := by
      intro j
      refine ⟨by positivity, ?_⟩
      rintro y ⟨k, rfl⟩
      exact ⟨j + k, by simp only [Aff.apply]; rw [pow_add]; ring⟩
    have h1S : (1 : ℝ) ∈ S := ⟨0, by simp⟩
    obtain ⟨-, -, -, hhom, -⟩ := thm_sparse S hint hinf hbdd hgap
    obtain ⟨ω, -, hω⟩ := hhom ⟨_, hmap 1, by
      intro h; have := congrArg Aff.a h; norm_num at this⟩
    have hω0 : (ω : ℝ) = 0 := by
      have := congrArg Aff.b (hω _ (hmap 1))
      simp only [Aff.homothety] at this; linarith
    ext φ; constructor
    · intro hφ
      have hb := congrArg Aff.b (hω φ hφ)
      simp only [Aff.homothety, hω0, mul_zero, sub_zero] at hb
      obtain ⟨j, hj⟩ := hφ.2 h1S
      simp only [Aff.apply, hb, mul_one, add_zero] at hj
      exact ⟨hb, j, hj⟩
    · rintro ⟨hb, j, hj⟩
      have : φ = ⟨(2 : ℝ) ^ j, 0⟩ := by ext <;> simp [hj, hb]
      rw [this]; exact hmap j
  · -- Fibonacci
    set S : Set ℝ := {y : ℝ | ∃ n : ℕ, 0 < n ∧ y = Nat.fib n} with hSdef
    have hint : IsIntSet S := by
      rintro y ⟨n, -, rfl⟩; exact ⟨Nat.fib n, by push_cast; rfl⟩
    have hunb : ¬ BddAbove S := by
      apply Sparse.unbdd_of
      intro n
      refine ⟨Nat.fib (n + 5), ⟨n + 5, by omega, rfl⟩, ?_⟩
      have : n + 5 ≤ Nat.fib (n + 5) := Nat.le_fib_self (by omega)
      exact_mod_cast (show n ≤ Nat.fib (n + 5) by omega)
    have hinf : S.Infinite := Set.infinite_of_not_bddAbove hunb
    have hbdd : BddBelow S := ⟨0, by rintro y ⟨n, -, rfl⟩; positivity⟩
    ext φ; simp only [SetLike.mem_coe, Set.mem_singleton_iff]
    constructor
    · intro hφ
      obtain ⟨⟨k, hk⟩, ⟨l, hl⟩, -, -⟩ := prop_basic_a S hint hinf.nontrivial φ hφ
      have h1 := (prop_basic_d S hint hinf hbdd).1 φ hφ
      rw [hk] at h1
      have hk1 : (1 : ℤ) ≤ k := by exact_mod_cast h1
      have hmaps : ∀ n : ℕ, 0 < n → ∃ p : ℕ, k * Nat.fib n + l = Nat.fib p := by
        intro n hn
        obtain ⟨p, -, hp⟩ := hφ.2 (show (Nat.fib n : ℝ) ∈ S from ⟨n, hn, rfl⟩)
        simp only [Aff.apply, hk, hl] at hp
        exact ⟨p, by exact_mod_cast hp⟩
      obtain ⟨rfl, rfl⟩ := Sparse.fib_selfMap k l hk1 hmaps
      ext
      · simp [hk]
      · simp [hl]
    · rintro rfl; exact (selfMaps S).one_mem

theorem prop_sums : Stmt_prop_sums := by
  intro S ω _ _ _ _ _ hhom φ hφ ψ hψ
  have hb : ∀ χ ∈ selfMaps S, χ.b = ω - χ.a * ω := by
    intro χ hχ
    have := congrArg Aff.b (hhom χ hχ); simpa [Aff.homothety] using this
  have hφb := hb φ hφ
  have hψb := hb ψ hψ
  refine ⟨?_, ?_, ?_⟩
  · intro hω hmem
    have := hb _ hmem
    simp only [Aff.add_b, Aff.add_a] at this
    apply hω; linarith
  · intro hω
    constructor
    · intro h; exact ⟨_, h, rfl⟩
    · rintro ⟨χ, hχ, hχa⟩
      have hχb := hb χ hχ
      have : φ + ψ = χ := by
        ext
        · simp [hχa]
        · simp only [Aff.add_b]; rw [hφb, hψb, hχb, hω]; ring
      rw [this]; exact hχ
  · intro t
    constructor
    · intro h; exact ⟨_, h, rfl⟩
    · rintro ⟨χ, hχ, hχa⟩
      have hχb := hb χ hχ
      have : (⟨t * φ.a + (1 - t) * ψ.a, t * φ.b + (1 - t) * ψ.b⟩ : Aff) = χ := by
        ext
        · simp [hχa]
        · simp only; rw [hφb, hψb, hχb, hχa]; ring
      rw [this]; exact hχ

end Retri


==> anc/lean_formalization/Retriangular/Proofs/SparseGeneral.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Remark 6.2: sparse data for two polygonal families, and `T_n ∈ 𝒫_6 ↔ n odd`
-/
import Retriangular.Proofs.Pell

namespace Retri

namespace Sparse

open PellCnt Filter

/-- The algebraic identity behind Remark 6.2, over any field. -/
lemma key_field {K : Type*} [Field K] [CharZero K] (σ τ a b n m : K) (hσ : σ - 2 ≠ 0) (hτ : τ - 2 ≠ 0)
    (h8 : (8 : K) ≠ 0) :
    a * (((σ - 2) * n ^ 2 - (σ - 4) * n) / 2) + b = ((τ - 2) * m ^ 2 - (τ - 4) * m) / 2 ↔
    (2 * (τ - 2) * m - (τ - 4)) ^ 2 = a * (τ - 2) / (σ - 2) * (2 * (σ - 2) * n - (σ - 4)) ^ 2 +
      (8 * (τ - 2) * b + (τ - 4) ^ 2 - a * (τ - 2) / (σ - 2) * (σ - 4) ^ 2) := by
  have e : (2 * (τ - 2) * m - (τ - 4)) ^ 2 - (a * (τ - 2) / (σ - 2) *
      (2 * (σ - 2) * n - (σ - 4)) ^ 2 +
      (8 * (τ - 2) * b + (τ - 4) ^ 2 - a * (τ - 2) / (σ - 2) * (σ - 4) ^ 2)) =
      8 * (τ - 2) * (((τ - 2) * m ^ 2 - (τ - 4) * m) / 2 -
        (a * (((σ - 2) * n ^ 2 - (σ - 4) * n) / 2) + b)) := by
    have hθ : a * (τ - 2) / (σ - 2) * (σ - 2) = a * (τ - 2) := div_mul_cancel₀ _ hσ
    linear_combination (-4 * n * ((σ - 2) * n - (σ - 4))) * hθ
  constructor
  · intro h; linear_combination e - 8 * (τ - 2) * h
  · intro h
    have h0 : 8 * (τ - 2) * (((τ - 2) * m ^ 2 - (τ - 4) * m) / 2 -
        (a * (((σ - 2) * n ^ 2 - (σ - 4) * n) / 2) + b)) = 0 := by rw [← e, h]; ring
    rcases mul_eq_zero.1 h0 with h1 | h1
    · exact absurd h1 (mul_ne_zero h8 hτ)
    · linear_combination -h1

/-- `θ²` and `C` of Remark 6.2. -/
def th2 (s t : ℕ) (a : ℚ) : ℚ := a * ((t : ℚ) - 2) / ((s : ℚ) - 2)
def Cc (s t : ℕ) (a b : ℚ) : ℚ :=
  8 * ((t : ℚ) - 2) * b + ((t : ℚ) - 4) ^ 2 - th2 s t a * ((s : ℚ) - 4) ^ 2

/-- The set `𝒩`. -/
def NN (s t : ℕ) (a b : ℚ) : Set ℕ := {n | 0 < n ∧ (a : ℝ) * poly s n + b ∈ polySet t}

/-- `v` and `w` as integers. -/
def vZ (t m : ℕ) : ℤ := 2 * ((t : ℤ) - 2) * m - ((t : ℤ) - 4)
def wZ (s n : ℕ) : ℤ := 2 * ((s : ℤ) - 2) * n - ((s : ℤ) - 4)

lemma vZ_pos {t m : ℕ} (ht : 3 ≤ t) (hm : 0 < m) : 0 < vZ t m := by
  unfold vZ
  have : (3 : ℤ) ≤ t := by exact_mod_cast ht
  have : (1 : ℤ) ≤ m := by exact_mod_cast hm
  nlinarith

lemma wZ_ge {s n : ℕ} (hs : 3 ≤ s) (hn : 0 < n) : (n : ℤ) ≤ wZ s n ∧ 0 < wZ s n := by
  unfold wZ
  have : (3 : ℤ) ≤ s := by exact_mod_cast hs
  have : (1 : ℤ) ≤ n := by exact_mod_cast hn
  constructor <;> nlinarith

lemma wZ_le {s n : ℕ} (hs : 3 ≤ s) (hn : 0 < n) : wZ s n ≤ 2 * s * n := by
  unfold wZ
  have : (3 : ℤ) ≤ s := by exact_mod_cast hs
  have : (1 : ℤ) ≤ n := by exact_mod_cast hn
  nlinarith

lemma wZ_inj {s n1 n2 : ℕ} (hs : 3 ≤ s) (h : wZ s n1 = wZ s n2) : n1 = n2 := by
  unfold wZ at h
  have : (3 : ℤ) ≤ s := by exact_mod_cast hs
  have h' : (2 * ((s : ℤ) - 2)) * ((n1 : ℤ) - n2) = 0 := by linear_combination h
  rcases mul_eq_zero.1 h' with h1 | h1
  · omega
  · omega

/-- Membership in `𝒩` as a rational equation `v² = θ² w² + C`. -/
lemma memN {s t : ℕ} (hs : 3 ≤ s) (ht : 3 ≤ t) (a b : ℚ) (n : ℕ) :
    n ∈ NN s t a b ↔ 0 < n ∧ ∃ m : ℕ, 0 < m ∧
      ((vZ t m : ℤ) : ℚ) ^ 2 = th2 s t a * ((wZ s n : ℤ) : ℚ) ^ 2 + Cc s t a b := by
  have hσ : ((s : ℚ) - 2) ≠ 0 := by
    have : (3 : ℚ) ≤ s := by exact_mod_cast hs
    linarith
  have hτ : ((t : ℚ) - 2) ≠ 0 := by
    have : (3 : ℚ) ≤ t := by exact_mod_cast ht
    linarith
  simp only [NN, polySet, Set.mem_setOf_eq]
  apply and_congr_right; intro _
  apply exists_congr; intro m
  apply and_congr_right; intro _
  have hcast : (a : ℝ) * poly s n + b = poly t m ↔
      a * ((((s : ℚ) - 2) * (n : ℚ) ^ 2 - ((s : ℚ) - 4) * n) / 2) + b =
        (((t : ℚ) - 2) * (m : ℚ) ^ 2 - ((t : ℚ) - 4) * m) / 2 := by
    rw [← Rat.cast_inj (α := ℝ)]
    unfold poly; push_cast; rfl
  rw [hcast, key_field _ _ _ _ _ _ hσ hτ (by norm_num), th2, Cc, vZ, wZ]
  push_cast; rfl

lemma th2_pos {s t : ℕ} (hs : 3 ≤ s) (ht : 3 ≤ t) {a : ℚ} (ha : 0 < a) : 0 < th2 s t a := by
  unfold th2
  have : (3 : ℚ) ≤ s := by exact_mod_cast hs
  have : (3 : ℚ) ≤ t := by exact_mod_cast ht
  apply div_pos (mul_pos ha (by linarith)) (by linarith)

/-- Clearing denominators: `v² = (p/q) w² + c₁/c₂` becomes
`(q c₂ v)² - p q (c₂ w)² = c₁ c₂ q²`. -/
lemma clear_den {θ C : ℚ} {v w : ℤ} (h : (v : ℚ) ^ 2 = θ * (w : ℚ) ^ 2 + C) :
    ((θ.den : ℤ) * C.den * v) ^ 2 - θ.num * θ.den * ((C.den : ℤ) * w) ^ 2 =
      C.num * C.den * (θ.den : ℤ) ^ 2 := by
  have hq : (θ.den : ℚ) ≠ 0 := by exact_mod_cast θ.den_ne_zero
  have hc : (C.den : ℚ) ≠ 0 := by exact_mod_cast C.den_ne_zero
  have hθ : θ = θ.num / θ.den := (Rat.num_div_den θ).symm
  have hC : C = C.num / C.den := (Rat.num_div_den C).symm
  have : (((θ.den : ℤ) * C.den * v) ^ 2 - θ.num * θ.den * ((C.den : ℤ) * w) ^ 2 : ℤ) =
      ((C.num * C.den * (θ.den : ℤ) ^ 2 : ℤ) : ℚ) := by
    push_cast
    have e : ((θ.den : ℚ) * C.den * v) ^ 2 - θ.num * θ.den * ((C.den : ℚ) * w) ^ 2 =
        (θ.den : ℚ) ^ 2 * C.den ^ 2 * ((v : ℚ) ^ 2 - θ * w ^ 2) := by
      rw [← Rat.mul_den_eq_num θ]; ring
    rw [e, h, add_sub_cancel_left, ← Rat.mul_den_eq_num C]; ring
  exact_mod_cast this

lemma not_isSquare_D {θ : ℚ} (hθ : ¬ IsSquare θ) : ¬ IsSquare (θ.num * θ.den) := by
  rintro ⟨z, hz⟩
  apply hθ
  refine ⟨z / θ.den, ?_⟩
  have hq : (θ.den : ℚ) ≠ 0 := by exact_mod_cast θ.den_ne_zero
  have hz' : ((θ.num : ℚ) * θ.den) = (z : ℚ) * z := by exact_mod_cast hz
  calc θ = θ.num / θ.den := (Rat.num_div_den θ).symm
    _ = (θ.num * θ.den) / ((θ.den : ℚ) * θ.den) := by field_simp
    _ = _ := by rw [hz']; ring

/-- Part (a) of the counting: `θ² ∉ ℚ²` gives `O(log X)`. -/
lemma part_log {s t : ℕ} (hs : 3 ≤ s) (ht : 3 ≤ t) {a b : ℚ} (ha : 0 < a)
    (hsq : ¬ IsSquare (th2 s t a)) :
    ∃ K : ℝ, ∀ X : ℕ, 2 ≤ X → ((NN s t a b ∩ Set.Icc 1 X).ncard : ℝ) ≤ K * Real.log X := by
  set θ := th2 s t a with hθ
  set C := Cc s t a b with hC
  have hp : 0 < θ.num := Rat.num_pos.2 (th2_pos hs ht ha)
  set D : ℤ := θ.num * θ.den with hD
  have hDpos : 0 < D := mul_pos hp (by exact_mod_cast θ.den_pos)
  have hDsq := not_isSquare_D hsq
  set H : ℤ := C.num * C.den * (θ.den : ℤ) ^ 2 with hH
  have hc2 : (1 : ℤ) ≤ C.den := by exact_mod_cast C.den_pos
  -- each `n ∈ 𝒩` gives a solution with `u = c₂ w`
  have hsol : ∀ n ∈ NN s t a b, ∃ k : ℤ, k ^ 2 - D * ((C.den : ℤ) * wZ s n) ^ 2 = H := by
    intro n hn
    obtain ⟨-, m, -, hm⟩ := (memN hs ht a b n).1 hn
    exact ⟨_, clear_den hm⟩
  by_cases hH0 : H = 0
  · refine ⟨0, fun X _ => ?_⟩
    have : NN s t a b ∩ Set.Icc 1 X = ∅ := by
      ext n
      simp only [Set.mem_inter_iff, Set.mem_empty_iff_false, iff_false, not_and]
      intro hn _
      obtain ⟨k, hk⟩ := hsol n hn
      have hw := (wZ_ge hs hn.1).2
      exact not_sq_eq (k := k) hDsq (by positivity : (C.den : ℤ) * wZ s n ≠ 0)
        (by linear_combination hk + hH0)
    rw [this]; simp
  · obtain ⟨K, hK⟩ := count_log' hDpos hDsq hH0 ((C.den : ℝ) * 2 * s) (by
      have : (1 : ℝ) ≤ C.den := by exact_mod_cast C.den_pos
      have : (3 : ℝ) ≤ s := by exact_mod_cast hs
      nlinarith)
    refine ⟨K, fun X hX => ?_⟩
    have hXR : (2 : ℝ) ≤ X := by exact_mod_cast hX
    refine le_trans ?_ (hK X hXR)
    have hfin : ({u : ℤ | 1 ≤ u ∧ (u : ℝ) ≤ (C.den : ℝ) * 2 * s * X ∧
        ∃ k : ℤ, k ^ 2 - D * u ^ 2 = H}).Finite := by
      apply (Set.finite_Icc (1 : ℤ) ((C.den : ℤ) * 2 * s * X)).subset
      rintro u ⟨h1, h2, -⟩
      exact ⟨h1, by exact_mod_cast h2⟩
    have := Set.ncard_le_ncard_of_injOn (s := NN s t a b ∩ Set.Icc 1 X)
      (fun n : ℕ => (C.den : ℤ) * wZ s n) ?_ ?_ hfin
    · exact_mod_cast this
    · rintro n ⟨hn, hn1, hnX⟩
      have hw := wZ_ge hs hn.1
      have hw2 := wZ_le hs hn.1
      refine ⟨?_, ?_, hsol n hn⟩
      · show 1 ≤ (C.den : ℤ) * wZ s n
        nlinarith
      · show (((C.den : ℤ) * wZ s n : ℤ) : ℝ) ≤ (C.den : ℝ) * 2 * s * X
        have h3 : (C.den : ℤ) * wZ s n ≤ C.den * (2 * s * X) := by
          apply mul_le_mul_of_nonneg_left _ (by positivity)
          have : (n : ℤ) ≤ X := by exact_mod_cast hnX
          have : (0 : ℤ) ≤ 2 * s := by positivity
          nlinarith
        have h4 : (((C.den : ℤ) * wZ s n : ℤ) : ℝ) ≤ (((C.den : ℤ) * (2 * s * X) : ℤ) : ℝ) := by
          exact_mod_cast h3
        push_cast at h4 ⊢; linarith
    · intro n1 _ n2 _ he
      simp only at he
      have hc0 : (C.den : ℤ) ≠ 0 := by positivity
      exact wZ_inj hs (mul_left_cancel₀ hc0 he)

/-- `θ² = r²` with `r > 0` rational. -/
lemma sqrt_pos_of_sq {θ : ℚ} (hθ : 0 < θ) (h : IsSquare θ) : ∃ r : ℚ, 0 < r ∧ θ = r ^ 2 := by
  obtain ⟨r, hr⟩ := h
  refine ⟨|r|, ?_, by rw [sq_abs, sq, hr]⟩
  apply abs_pos.2
  rintro rfl; simp at hr; linarith

lemma part_finite {s t : ℕ} (hs : 3 ≤ s) (ht : 3 ≤ t) {a b : ℚ} (ha : 0 < a)
    (hsq : IsSquare (th2 s t a)) (hC0 : Cc s t a b ≠ 0) : (NN s t a b).Finite := by
  obtain ⟨r, hr, hθr⟩ := sqrt_pos_of_sq (th2_pos hs ht ha) hsq
  set C := Cc s t a b with hC
  set H : ℤ := C.num * C.den * (r.den : ℤ) ^ 2 with hH
  have hH0 : H ≠ 0 := by
    rw [hH]
    have : C.num ≠ 0 := Rat.num_ne_zero.2 hC0
    have : (C.den : ℤ) ≠ 0 := by exact_mod_cast C.den_ne_zero
    have : (r.den : ℤ) ≠ 0 := by exact_mod_cast r.den_ne_zero
    positivity
  apply (Set.finite_Iic H.natAbs).subset
  intro n hn
  obtain ⟨hn0, m, -, hm⟩ := (memN hs ht a b n).1 hn
  rw [hθr] at hm
  -- clear denominators with `θ = r²`
  have hm' : ((vZ t m : ℤ) : ℚ) ^ 2 = (r.num ^ 2 / r.den ^ 2 : ℚ) * ((wZ s n : ℤ) : ℚ) ^ 2 + C := by
    rw [hm]; congr 2; nth_rw 1 [← Rat.num_div_den r]; ring
  have key : ((r.den : ℤ) * C.den * vZ t m) ^ 2 - (r.num * C.den * wZ s n) ^ 2 = H := by
    have hq : (r.den : ℚ) ≠ 0 := by exact_mod_cast r.den_ne_zero
    have hc : (C.den : ℚ) ≠ 0 := by exact_mod_cast C.den_ne_zero
    have hCe : C = C.num / C.den := (Rat.num_div_den C).symm
    have : ((((r.den : ℤ) * C.den * vZ t m) ^ 2 - (r.num * C.den * wZ s n) ^ 2 : ℤ) : ℚ) =
        ((C.num * C.den * (r.den : ℤ) ^ 2 : ℤ) : ℚ) := by
      push_cast
      have e : ((r.den : ℚ) * C.den * vZ t m) ^ 2 - (r.num * C.den * wZ s n) ^ 2 =
          (r.den : ℚ) ^ 2 * C.den ^ 2 * (((vZ t m : ℤ) : ℚ) ^ 2 -
            (r.num ^ 2 / r.den ^ 2 : ℚ) * ((wZ s n : ℤ) : ℚ) ^ 2) := by
        field_simp
      rw [e, hm', add_sub_cancel_left, ← Rat.mul_den_eq_num C]; ring
    exact_mod_cast this
  have hp : 1 ≤ r.num := Rat.num_pos.2 hr
  have hc2 : (1 : ℤ) ≤ C.den := by exact_mod_cast C.den_pos
  have hw := wZ_ge hs hn0
  have hb := diff_sq_bound (K := |(r.den : ℤ) * C.den * vZ t m|) (U := r.num * C.den * wZ s n)
    (abs_nonneg _) (by have := hw.2; positivity) hH0 (by rw [sq_abs]; exact key)
  have h1 : (n : ℤ) ≤ |H| := by
    have : wZ s n ≤ r.num * C.den * wZ s n := by
      have : 1 ≤ r.num * C.den := by nlinarith
      nlinarith
    linarith [hw.1]
  have h2 : (H.natAbs : ℤ) = |H| := Int.natCast_natAbs H
  simp only [Set.mem_Iic]
  omega

lemma part_periodic {s t : ℕ} (hs : 3 ≤ s) (ht : 3 ≤ t) {a b : ℚ} (ha : 0 < a)
    (hsq : IsSquare (th2 s t a)) (hC0 : Cc s t a b = 0) :
    ∃ q : ℕ, 0 < q ∧ ∃ R : Finset ℕ, ∀ᶠ n in atTop, (n ∈ NN s t a b ↔ n % q ∈ R) := by
  obtain ⟨r, hr, hθr⟩ := sqrt_pos_of_sq (th2_pos hs ht ha) hsq
  have hsQ : (3 : ℚ) ≤ s := by exact_mod_cast hs
  have htQ : (3 : ℚ) ≤ t := by exact_mod_cast ht
  have hτ : (0 : ℚ) < (t : ℚ) - 2 := by linarith
  set α : ℚ := r * ((s : ℚ) - 2) / ((t : ℚ) - 2) with hα
  set β : ℚ := (((t : ℚ) - 4) - r * ((s : ℚ) - 4)) / (2 * ((t : ℚ) - 2)) with hβ
  have hαpos : 0 < α := div_pos (mul_pos hr (by linarith)) hτ
  -- `n ∈ 𝒩 ↔ ∃ m ∈ ℕ₊, m = α n + β`
  have hmem : ∀ n : ℕ, 0 < n →
      (n ∈ NN s t a b ↔ ∃ m : ℕ, 0 < m ∧ (m : ℚ) = α * n + β) := by
    intro n hn
    rw [memN hs ht a b n, hθr, hC0, add_zero]
    simp only [hn, true_and]
    apply exists_congr; intro m
    apply and_congr_right; intro hm
    have hv := vZ_pos ht hm
    have hw := (wZ_ge hs hn).2
    have hvQ : (0 : ℚ) < ((vZ t m : ℤ) : ℚ) := by exact_mod_cast hv
    have hwQ : (0 : ℚ) < ((wZ s n : ℤ) : ℚ) := by exact_mod_cast hw
    have e1 : ((vZ t m : ℤ) : ℚ) ^ 2 = r ^ 2 * ((wZ s n : ℤ) : ℚ) ^ 2 ↔
        ((vZ t m : ℤ) : ℚ) = r * ((wZ s n : ℤ) : ℚ) := by
      constructor
      · intro h
        have : (((vZ t m : ℤ) : ℚ) - r * ((wZ s n : ℤ) : ℚ)) *
            (((vZ t m : ℤ) : ℚ) + r * ((wZ s n : ℤ) : ℚ)) = 0 := by linear_combination h
        rcases mul_eq_zero.1 this with h1 | h1
        · linarith
        · nlinarith
      · intro h; rw [h]; ring
    rw [e1, vZ, wZ]; push_cast
    rw [hα, hβ]
    constructor
    · intro h; field_simp; linear_combination h
    · intro h; field_simp at h; linear_combination h
  set D : ℕ := α.den * β.den with hD
  have hDpos : 0 < D := Nat.mul_pos α.den_pos β.den_pos
  set A : ℤ := α.num * β.den with hA
  set B : ℤ := β.num * α.den with hB
  have hDQ : (D : ℚ) ≠ 0 := by exact_mod_cast hDpos.ne'
  have hlin : ∀ n : ℕ, α * n + β = ((A * n + B : ℤ) : ℚ) / D := by
    intro n
    have hα' : α = α.num / α.den := (Rat.num_div_den α).symm
    have hβ' : β = β.num / β.den := (Rat.num_div_den β).symm
    have h1 : (α.den : ℚ) ≠ 0 := by exact_mod_cast α.den_ne_zero
    have h2 : (β.den : ℚ) ≠ 0 := by exact_mod_cast β.den_ne_zero
    rw [hA, hB, hD]; push_cast
    conv_lhs => rw [hα', hβ']
    field_simp
  refine ⟨D, hDpos, (Finset.range D).filter (fun i => (D : ℤ) ∣ A * i + B), ?_⟩
  rw [eventually_atTop]
  refine ⟨⌈|β| / α⌉₊ + 1, fun n hn => ?_⟩
  have hn0 : 0 < n := by omega
  have hpos : 0 < α * n + β := by
    have h1 : |β| / α < n := by
      have := Nat.le_ceil (|β| / α)
      have : ((⌈|β| / α⌉₊ + 1 : ℕ) : ℝ) ≤ n := by exact_mod_cast hn
      have h3 : (⌈|β| / α⌉₊ : ℚ) + 1 ≤ n := by exact_mod_cast hn
      linarith
    rw [div_lt_iff₀ hαpos] at h1
    have := neg_abs_le β
    linarith
  rw [hmem n hn0, Finset.mem_filter, Finset.mem_range]
  simp only [Nat.mod_lt n hDpos, true_and]
  have hmod : (D : ℤ) ∣ A * n + B ↔ (D : ℤ) ∣ A * ((n % D : ℕ) : ℤ) + B := by
    have : A * (n : ℤ) + B = A * ((n % D : ℕ) : ℤ) + B + D * (A * ((n / D : ℕ) : ℤ)) := by
      have := Nat.mod_add_div n D
      have hz : (n : ℤ) = ((n % D : ℕ) : ℤ) + D * ((n / D : ℕ) : ℤ) := by exact_mod_cast this.symm
      rw [hz]; ring
    rw [this]
    exact (dvd_add_left (dvd_mul_right _ _))
  rw [← hmod, hlin]
  constructor
  · rintro ⟨m, -, hm⟩
    refine ⟨m, ?_⟩
    rw [eq_div_iff hDQ] at hm
    have : ((A * n + B : ℤ) : ℚ) = (((D : ℤ) * (m : ℤ) : ℤ) : ℚ) := by
      rw [← hm]; push_cast; ring
    exact_mod_cast this
  · rintro ⟨z, hz⟩
    rw [hlin, hz] at hpos
    have hz' : (((D : ℤ) * z : ℤ) : ℚ) / D = z := by push_cast; field_simp
    rw [hz'] at hpos
    have hz0 : 0 < z := by exact_mod_cast hpos
    refine ⟨z.toNat, by omega, ?_⟩
    rw [hz, hz']
    have : ((z.toNat : ℕ) : ℤ) = z := Int.toNat_of_nonneg hz0.le
    exact_mod_cast this

end Sparse

open Sparse

theorem rem_sparse_general : Stmt_rem_sparse_general := by
  intro s t a b hs ht ha
  have hσ : ((s : ℝ) - 2) ≠ 0 := by
    have : (3 : ℝ) ≤ s := by exact_mod_cast hs
    linarith
  have hτ : ((t : ℝ) - 2) ≠ 0 := by
    have : (3 : ℝ) ≤ t := by exact_mod_cast ht
    linarith
  refine ⟨?_, part_log hs ht ha, part_finite hs ht ha, part_periodic hs ht ha⟩
  intro n m h
  have := (key_field (s : ℝ) (t : ℝ) a b n m hσ hτ (by norm_num)).1 h
  push_cast
  exact this

theorem tri_hex : Stmt_tri_hex := by
  intro n hn
  constructor
  · rintro ⟨k, hk, hkn⟩
    unfold tri poly at hkn
    push_cast at hkn
    have h : ((n : ℝ) - 2 * k + 1) * (n + 2 * k) = 0 := by linear_combination 2 * hkn
    have hpos : (0 : ℝ) < n + 2 * k := by positivity
    have h2 : (n : ℝ) + 1 = 2 * k := by
      rcases mul_eq_zero.1 h with h1 | h1
      · linarith
      · linarith
    have h3 : n + 1 = 2 * k := by exact_mod_cast h2
    exact ⟨k - 1, by omega⟩
  · rintro ⟨j, rfl⟩
    refine ⟨j + 1, by omega, ?_⟩
    unfold tri poly; push_cast; ring

end Retri


==> anc/lean_formalization/Retriangular/Proofs/Squares.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Lemma 3.1: polynomials taking square values

If `F ∈ ℝ[X]` and `F(n)` is the square of an integer for all large `n`, then `F = G²`
with `G ∈ ℚ[X]`; for `F ∈ ℤ[X]` one can take `G ∈ ℤ[X]`.

Proof: for even degree `2k` we build `G₀ ∈ ℝ[X]` of degree `k` with `deg (F - G₀²) < k`, so
`y_n - G₀(n) → 0`; then `Δ^{k+1} y_n → 0`, hence `Δ^{k+1} y_n = 0` eventually, and Newton's
formula shows that `y_n` agrees with a rational polynomial for large `n`.  The odd degree
case is reduced to the even one through `F(X²)` and `F(2X²)` (comparison of leading
coefficients gives `√2 ∈ ℚ`).  Integrality uses contents (Gauss's lemma).
-/
import Retriangular.Proofs.Polygonal

namespace Retri.Sq

open Polynomial Filter Topology

/-- Two polynomials over a field of characteristic zero that agree at all large naturals
are equal. -/
lemma eq_of_eventually_eval {K : Type*} [Field K] [CharZero K] (P Q : K[X])
    (h : ∀ᶠ n : ℕ in atTop, P.eval (n : K) = Q.eval (n : K)) : P = Q := by
  obtain ⟨N, hN⟩ := eventually_atTop.1 h
  apply eq_of_infinite_eval_eq
  apply Set.Infinite.mono (s := Set.range (fun n : ℕ => ((n + N : ℕ) : K)))
  · rintro _ ⟨n, rfl⟩
    exact hN (n + N) (by omega)
  · apply Set.infinite_range_of_injective
    intro a b hab
    simpa using hab

/-- Integer sequences close to a real polynomial agree with a rational polynomial. -/
lemma polyB (y : ℕ → ℤ) (G : ℝ[X]) (k : ℕ) (hG : G.natDegree ≤ k)
    (hy : Tendsto (fun n : ℕ => (y n : ℝ) - G.eval (n : ℝ)) atTop (𝓝 0)) :
    ∃ H : ℚ[X], ∀ᶠ n : ℕ in atTop, (y n : ℚ) = H.eval (n : ℚ) := by
  set c : ℕ → ℤ := fun j => (-1) ^ (k + 1 - j) * ((k + 1).choose j : ℤ) with hc
  have hD : ∀ m, (fwdDiff 1)^[k + 1] y m = ∑ j ∈ Finset.range (k + 2), c j * y (m + j) := by
    intro m; rw [fwdDiff_iter_eq_sum_shift]; simp [c, smul_eq_mul]
  have hG0 : ∀ m : ℕ, ∑ j ∈ Finset.range (k + 2), (c j : ℝ) * G.eval ((m : ℝ) + j) = 0 := by
    intro m
    have := congrFun (Polynomial.fwdDiff_iter_eq_zero_of_degree_lt (P := G) (n := k + 1)
      (by omega)) (m : ℝ)
    rw [fwdDiff_iter_eq_sum_shift] at this
    simpa [c, zsmul_eq_mul] using this
  have hT : Tendsto (fun m : ℕ => (((fwdDiff 1)^[k + 1] y m : ℤ) : ℝ)) atTop (𝓝 0) := by
    have e : ∀ m : ℕ, (((fwdDiff 1)^[k + 1] y m : ℤ) : ℝ) = ∑ j ∈ Finset.range (k + 2),
        (c j : ℝ) * ((y (m + j) : ℝ) - G.eval ((m + j : ℕ) : ℝ)) := by
      intro m
      rw [hD]
      simp only [mul_sub, Finset.sum_sub_distrib]
      push_cast
      rw [hG0 m, sub_zero]
    simp_rw [e]
    have : (0 : ℝ) = ∑ j ∈ Finset.range (k + 2), (c j : ℝ) * 0 := by simp
    rw [this]
    apply tendsto_finset_sum
    intro j _
    exact (hy.comp (tendsto_add_atTop_nat j)).const_mul _
  obtain ⟨z, hz0, hev⟩ := Retri.int_seq_tendsto hT
  have hz : z = 0 := by exact_mod_cast hz0.symm
  subst hz
  obtain ⟨N, hN⟩ := eventually_atTop.1 hev
  set f : ℕ → ℤ := fun m => y (m + N) with hf
  have hf0 : (fwdDiff 1)^[k + 1] f = 0 := by
    funext m
    rw [hf, fwdDiff_iter_comp_add]
    exact hN _ (by omega)
  have hzero : ∀ i, (fwdDiff (1 : ℕ))^[i] (0 : ℕ → ℤ) = 0 := by
    intro i
    induction i with
    | zero => rfl
    | succ i ih => rw [Function.iterate_succ_apply', ih]; exact fwdDiff_const 1 (0 : ℤ)
  set a : ℕ → ℤ := fun j => (fwdDiff 1)^[j] f 0 with ha
  have haj : ∀ j, k + 1 ≤ j → a j = 0 := by
    intro j hj
    obtain ⟨i, rfl⟩ : ∃ i, j = i + (k + 1) := ⟨j - (k + 1), by omega⟩
    simp only [ha]
    rw [Function.iterate_add_apply, hf0, hzero]
    rfl
  have key : ∀ (s t : ℕ) (g : ℕ → ℚ), s ≤ t → (∀ j, s ≤ j → j < t → g j = 0) →
      ∑ j ∈ Finset.range s, g j = ∑ j ∈ Finset.range t, g j := by
    intro s t g hst hg
    apply Finset.sum_subset (Finset.range_subset_range.2 hst)
    intro j hj hj'
    simp only [Finset.mem_range, not_lt] at hj hj'
    exact hg j hj' hj
  refine ⟨∑ j ∈ Finset.range (k + 1),
    C ((a j : ℚ) / (j.factorial : ℚ)) * (descPochhammer ℚ j).comp (X - C (N : ℚ)), ?_⟩
  rw [eventually_atTop]
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨m, rfl⟩ : ∃ m, n = m + N := ⟨n - N, by omega⟩
  have hnewton := shift_eq_sum_fwdDiff_iter 1 f m 0
  simp only [smul_eq_mul, mul_one, zero_add] at hnewton
  have hfm : f m = y (m + N) := rfl
  rw [← hfm, hnewton]
  have hsub : ((m + N : ℕ) : ℚ) - (N : ℚ) = (m : ℚ) := by push_cast; ring
  simp only [eval_finset_sum, eval_mul, eval_C, eval_comp, eval_sub, eval_X, hsub,
    descPochhammer_eval_eq_descFactorial, Nat.descFactorial_eq_factorial_mul_choose]
  push_cast
  have e1 : ∀ j ∈ Finset.range (k + 1), (a j : ℚ) / (j.factorial : ℚ) *
      ((j.factorial : ℚ) * (m.choose j : ℚ)) = (m.choose j : ℚ) * (a j : ℚ) := by
    intro j _
    have : (j.factorial : ℚ) ≠ 0 := by exact_mod_cast (Nat.factorial_pos j).ne'
    field_simp
  rw [Finset.sum_congr rfl e1]
  have h1 := key (m + 1) (m + k + 1) (fun j => (m.choose j : ℚ) * (a j : ℚ)) (by omega)
    (fun j hj _ => by simp [Nat.choose_eq_zero_of_lt (show m < j by omega)])
  have h2 := key (k + 1) (m + k + 1) (fun j => (m.choose j : ℚ) * (a j : ℚ)) (by omega)
    (fun j hj _ => by simp [haj j hj])
  rw [h2, ← h1]
  simp only [nsmul_eq_mul, Int.cast_mul, Int.cast_natCast]
  rfl

/-- Polynomial part of `√F`: successive correction of the top coefficients. -/
lemma approx_step (F : ℝ[X]) (k : ℕ) (s : ℝ) (hs : s ≠ 0) (hF : F.natDegree ≤ 2 * k)
    (hFc : F.coeff (2 * k) = s ^ 2) :
    ∀ j ≤ k, ∃ G : ℝ[X], G.natDegree ≤ k ∧ G.coeff k = s ∧
      ∀ m, 2 * k - j ≤ m → (F - G ^ 2).coeff m = 0 := by
  intro j
  induction j with
  | zero =>
    intro _
    refine ⟨C s * X ^ k, natDegree_C_mul_X_pow_le _ _, by simp, ?_⟩
    intro m hm
    have : (C s * X ^ k) ^ 2 = C (s ^ 2) * X ^ (2 * k) := by
      rw [mul_pow, ← C_pow, ← pow_mul, mul_comm k 2]
    rw [this, coeff_sub, coeff_C_mul_X_pow]
    rcases eq_or_lt_of_le hm with h | h
    · simp only [Nat.sub_zero] at h
      subst h; simp [hFc]
    · rw [coeff_eq_zero_of_natDegree_lt (by omega), if_neg (by omega), sub_zero]
  | succ j ih =>
    intro hj
    obtain ⟨G, hGd, hGk, hGc⟩ := ih (by omega)
    set c := (F - G ^ 2).coeff (2 * k - j - 1) with hc
    set a := c / (2 * s) with ha
    set e := k - j - 1 with he
    refine ⟨G + C a * X ^ e, ?_, ?_, ?_⟩
    · exact (natDegree_add_le _ _).trans
        (max_le hGd ((natDegree_C_mul_X_pow_le _ _).trans (by omega)))
    · rw [coeff_add, coeff_C_mul_X_pow, if_neg (by omega), add_zero, hGk]
    · intro m hm
      have hexp : F - (G + C a * X ^ e) ^ 2 =
          (F - G ^ 2) - C (2 * a) * (X ^ e * G) - C (a ^ 2) * X ^ (2 * e) := by
        simp only [map_mul, map_pow, map_ofNat]
        ring
      rw [hexp, coeff_sub, coeff_sub, coeff_C_mul_X_pow, coeff_C_mul, coeff_X_pow_mul',
        if_pos (by omega), if_neg (by omega), sub_zero]
      rcases eq_or_lt_of_le hm with h | h
      · have hm' : m = 2 * k - j - 1 := by omega
        have hk : m - e = k := by omega
        rw [hk, hGk, hm', ← hc, ha]
        field_simp
        ring
      · rw [hGc m (by omega), coeff_eq_zero_of_natDegree_lt (by omega)]
        ring

/-- Even degree, positive leading coefficient: `y_n` is close to a real polynomial. -/
lemma approx (F : ℝ[X]) (k : ℕ) (hF : F.natDegree = 2 * k) (hpos : 0 < F.leadingCoeff)
    (y : ℕ → ℤ) (hy : ∀ᶠ n : ℕ in atTop, F.eval (n : ℝ) = (y n : ℝ) ^ 2 ∧ 0 ≤ y n) :
    ∃ G : ℝ[X], G.natDegree ≤ k ∧
      Tendsto (fun n : ℕ => (y n : ℝ) - G.eval (n : ℝ)) atTop (𝓝 0) := by
  set s := Real.sqrt F.leadingCoeff with hs
  have hspos : 0 < s := Real.sqrt_pos.2 hpos
  have hFc : F.coeff (2 * k) = s ^ 2 := by
    rw [hs, Real.sq_sqrt hpos.le, leadingCoeff, hF]
  obtain ⟨G, hGd, hGk, hGc⟩ := approx_step F k s hspos.ne' hF.le hFc k le_rfl
  refine ⟨G, hGd, ?_⟩
  set R := F - G ^ 2 with hR
  have hRdeg : R.degree < (k : WithBot ℕ) := by
    rw [degree_lt_iff_coeff_zero]
    intro m hm; exact hGc m (by omega)
  have hGdeg : G.degree = (k : WithBot ℕ) :=
    degree_eq_of_le_of_coeff_ne_zero (degree_le_of_natDegree_le hGd) (by rw [hGk]; exact hspos.ne')
  have hGnat : G.natDegree = k := natDegree_eq_of_degree_eq_some hGdeg
  have hGlc : G.leadingCoeff = s := by rw [leadingCoeff, hGnat, hGk]
  -- `G` is eventually positive
  have hGpos : ∀ᶠ x : ℝ in atTop, 0 < G.eval x := by
    rcases Nat.eq_zero_or_pos k with hk | hk
    · rw [hk] at hGnat
      rw [eq_C_of_natDegree_eq_zero hGnat]
      have : G.coeff 0 = s := by rw [← hk]; exact hGk
      simp [this, hspos]
    · have := Polynomial.tendsto_atTop_of_leadingCoeff_nonneg G
        (by rw [hGdeg]; exact_mod_cast hk) (by rw [hGlc]; exact hspos.le)
      exact this.eventually_gt_atTop 0
  have hGposN := tendsto_natCast_atTop_atTop.eventually hGpos
  have hdiv := (Polynomial.div_tendsto_atTop_zero_of_degree_lt R G
    (by rw [hGdeg]; exact hRdeg)).comp tendsto_natCast_atTop_atTop
  have hdiv' := hdiv.norm
  rw [norm_zero] at hdiv'
  refine squeeze_zero_norm' ?_ hdiv'
  filter_upwards [hy, hGposN] with n hn hGn
  obtain ⟨hFn, hyn⟩ := hn
  simp only [Function.comp, Real.norm_eq_abs]
  have hyn' : (0 : ℝ) ≤ y n := by exact_mod_cast hyn
  have hRn : R.eval (n : ℝ) = ((y n : ℝ) - G.eval (n : ℝ)) * ((y n : ℝ) + G.eval (n : ℝ)) := by
    rw [hR, eval_sub, eval_pow, hFn]; ring
  have hpos' : 0 < (y n : ℝ) + G.eval (n : ℝ) := by linarith
  rw [hRn, abs_div, abs_mul, abs_of_pos hGn, abs_of_pos hpos', mul_div_assoc]
  have h1 : 1 ≤ ((y n : ℝ) + G.eval (n : ℝ)) / G.eval (n : ℝ) := by
    rw [le_div_iff₀ hGn]; linarith
  nlinarith [abs_nonneg ((y n : ℝ) - G.eval (n : ℝ))]

/-- If `F ≠ 0` takes square values at all large naturals, its leading coefficient is
positive. -/
lemma lc_pos (F : ℝ[X]) (hF0 : F ≠ 0) (y : ℕ → ℤ)
    (hy : ∀ᶠ n : ℕ in atTop, F.eval (n : ℝ) = (y n : ℝ) ^ 2) : 0 < F.leadingCoeff := by
  have hne : F.leadingCoeff ≠ 0 := leadingCoeff_ne_zero.2 hF0
  by_contra hneg
  have hlt : F.leadingCoeff < 0 := lt_of_le_of_ne (not_lt.1 hneg) hne
  have hev : ∀ᶠ n : ℕ in atTop, F.eval (n : ℝ) < 0 := by
    rcases le_or_gt F.degree 0 with hd | hd
    · rw [eq_C_of_degree_le_zero hd]
      have : F.leadingCoeff = F.coeff 0 := by
        rw [leadingCoeff, natDegree_eq_zero_iff_degree_le_zero.2 hd]
      simp [← this, hlt]
    · have := Polynomial.tendsto_atTop_of_leadingCoeff_nonneg (-F) (by rwa [degree_neg])
        (by rw [leadingCoeff_neg]; linarith)
      filter_upwards [tendsto_natCast_atTop_atTop.eventually (this.eventually_gt_atTop 0)]
        with n hn
      simp only [eval_neg] at hn; linarith
  obtain ⟨n, h1, h2⟩ := (hy.and hev).exists
  rw [h1] at h2
  nlinarith [sq_nonneg (y n : ℝ)]

/-- Lemma 3.1 for nonzero real polynomials of even degree. -/
lemma even_case (F : ℝ[X]) (hF0 : F ≠ 0) (hev : Even F.natDegree)
    (h : ∀ᶠ n : ℕ in atTop, ∃ y : ℤ, F.eval (n : ℝ) = (y : ℝ) ^ 2) :
    ∃ G : ℚ[X], F = (G.map (algebraMap ℚ ℝ)) ^ 2 := by
  classical
  set y : ℕ → ℤ := fun n =>
    if hh : ∃ y : ℤ, F.eval (n : ℝ) = (y : ℝ) ^ 2 then |hh.choose| else 0 with hydef
  have hy : ∀ᶠ n : ℕ in atTop, F.eval (n : ℝ) = (y n : ℝ) ^ 2 ∧ 0 ≤ y n := by
    filter_upwards [h] with n hn
    simp only [hydef, dif_pos hn]
    refine ⟨?_, abs_nonneg _⟩
    rw [Int.cast_abs, sq_abs]
    exact hn.choose_spec
  have hpos := lc_pos F hF0 y (hy.mono fun n hn => hn.1)
  obtain ⟨k, hk⟩ := hev
  obtain ⟨G, hGd, hGt⟩ := approx F k (by omega) hpos y hy
  obtain ⟨H, hH⟩ := polyB y G k hGd hGt
  refine ⟨H, eq_of_eventually_eval _ _ ?_⟩
  filter_upwards [hy, hH] with n hn hHn
  rw [hn.1, eval_pow, eval_natCast_map, ← hHn]
  simp

/-- Lemma 3.1, real part. -/
theorem real_part (F : ℝ[X]) (h : ∀ᶠ n : ℕ in atTop, ∃ y : ℤ, F.eval (n : ℝ) = (y : ℝ) ^ 2) :
    ∃ G : ℚ[X], F = (G.map (algebraMap ℚ ℝ)) ^ 2 := by
  by_cases hF0 : F = 0
  · exact ⟨0, by simp [hF0]⟩
  rcases Nat.even_or_odd F.natDegree with he | ho
  · exact even_case F hF0 he h
  exfalso
  set d := F.natDegree with hd
  have hd0 : d ≠ 0 := by rintro h0; rw [h0] at ho; exact absurd ho (by decide)
  -- the two substitutions `X ↦ X²` and `X ↦ 2X²`
  have hsq : Tendsto (fun m : ℕ => m ^ 2) atTop atTop :=
    tendsto_atTop_atTop.2 fun b => ⟨b, fun a ha => by nlinarith⟩
  have hsq2 : Tendsto (fun m : ℕ => 2 * m ^ 2) atTop atTop :=
    tendsto_atTop_atTop.2 fun b => ⟨b, fun a ha => by nlinarith⟩
  have h1 : ∀ᶠ m : ℕ in atTop, ∃ y : ℤ, (F.comp (X ^ 2)).eval (m : ℝ) = (y : ℝ) ^ 2 := by
    filter_upwards [hsq.eventually h] with m hm
    simpa [eval_comp] using hm
  have h2 : ∀ᶠ m : ℕ in atTop, ∃ y : ℤ, (F.comp (C 2 * X ^ 2)).eval (m : ℝ) = (y : ℝ) ^ 2 := by
    filter_upwards [hsq2.eventually h] with m hm
    simpa [eval_comp] using hm
  have hq1 : (X ^ 2 : ℝ[X]).natDegree = 2 := natDegree_X_pow 2
  have hq2 : (C 2 * X ^ 2 : ℝ[X]).natDegree = 2 := natDegree_C_mul_X_pow 2 2 two_ne_zero
  have hdeg1 : (F.comp (X ^ 2)).natDegree = d * 2 := by rw [natDegree_comp, hq1]
  have hdeg2 : (F.comp (C 2 * X ^ 2)).natDegree = d * 2 := by rw [natDegree_comp, hq2]
  have hne1 : F.comp (X ^ 2) ≠ 0 := by
    intro h0; rw [h0, natDegree_zero] at hdeg1; omega
  have hne2 : F.comp (C 2 * X ^ 2) ≠ 0 := by
    intro h0; rw [h0, natDegree_zero] at hdeg2; omega
  obtain ⟨G1, hG1⟩ := even_case _ hne1 (by rw [hdeg1]; exact ⟨d, by ring⟩) h1
  obtain ⟨G2, hG2⟩ := even_case _ hne2 (by rw [hdeg2]; exact ⟨d, by ring⟩) h2
  have e1 := congrArg leadingCoeff hG1
  have e2 := congrArg leadingCoeff hG2
  rw [leadingCoeff_comp (by rw [hq1]; norm_num), leadingCoeff_X_pow, one_pow, mul_one,
    leadingCoeff_pow, leadingCoeff_map] at e1
  rw [leadingCoeff_comp (by rw [hq2]; norm_num), leadingCoeff_C_mul_X_pow,
    leadingCoeff_pow, leadingCoeff_map] at e2
  rw [← hd] at e2
  set q1 := G1.leadingCoeff
  set q2 := G2.leadingCoeff
  have hlc : F.leadingCoeff ≠ 0 := leadingCoeff_ne_zero.2 hF0
  have hq1ne : (q1 : ℝ) ≠ 0 := by
    intro h0; apply hlc; rw [e1]; simp [h0]
  obtain ⟨j, hj⟩ := ho
  set r : ℚ := q2 / (q1 * 2 ^ j)
  have hr : ((r : ℚ) : ℝ) ^ 2 = 2 := by
    simp only [r, Rat.cast_div, Rat.cast_mul, Rat.cast_pow, Rat.cast_ofNat]
    have : ((algebraMap ℚ ℝ) q2) ^ 2 = ((algebraMap ℚ ℝ) q1) ^ 2 * 2 ^ (2 * j + 1) := by
      rw [← e2, ← e1, hj]
    simp only [eq_ratCast] at this hq1ne
    field_simp
    rw [this]; ring
  apply irrational_sqrt_two.ne_rat |r|
  rw [Rat.cast_abs, ← hr, Real.sqrt_sq_eq_abs]

/-- Lemma 3.1, integer part (Gauss's lemma via contents). -/
theorem int_part (F : ℤ[X]) (h : ∀ᶠ n : ℕ in atTop, ∃ y : ℤ, F.eval (n : ℤ) = y ^ 2) :
    ∃ G : ℤ[X], F = G ^ 2 := by
  have h' : ∀ᶠ n : ℕ in atTop, ∃ y : ℤ,
      (F.map (Int.castRingHom ℝ)).eval (n : ℝ) = (y : ℝ) ^ 2 := by
    filter_upwards [h] with n hn
    obtain ⟨y, hy⟩ := hn
    refine ⟨y, ?_⟩
    rw [eval_natCast_map, hy]; simp
  obtain ⟨G, hG⟩ := real_part _ h'
  have hcomp : Int.castRingHom ℝ = (algebraMap ℚ ℝ).comp (Int.castRingHom ℚ) :=
    RingHom.ext_int _ _
  have hFQ : F.map (Int.castRingHom ℚ) = G ^ 2 := by
    apply map_injective (algebraMap ℚ ℝ) (algebraMap ℚ ℝ).injective
    rw [Polynomial.map_map, ← hcomp, hG, Polynomial.map_pow]
  obtain ⟨b, hbM, hb⟩ := IsLocalization.integerNormalization_spec (nonZeroDivisors ℤ) G
  set G1 := IsLocalization.integerNormalization (nonZeroDivisors ℤ) G
  have hb0 : b ≠ 0 := nonZeroDivisors.ne_zero hbM
  have hcast : algebraMap ℤ ℚ = Int.castRingHom ℚ := RingHom.ext_int _ _
  have hb' : G1.map (Int.castRingHom ℚ) = C (b : ℚ) * G := by
    rw [← hcast, hb, Algebra.smul_def]; simp
  have hG1sq : G1 ^ 2 = C (b ^ 2) * F := by
    apply map_injective (Int.castRingHom ℚ) (RingHom.injective_int _)
    rw [Polynomial.map_pow, hb', Polynomial.map_mul, map_C, hFQ]
    simp only [eq_intCast, map_pow]
    ring
  have hcont : G1.content ^ 2 = b ^ 2 * F.content := by
    have := congrArg content hG1sq
    rw [pow_two, content_mul, content_C_mul, ← pow_two] at this
    rw [this, Int.normalize_of_nonneg (sq_nonneg b)]
  have hdvd : b ∣ G1.content := by
    rw [← Int.pow_dvd_pow_iff two_ne_zero, hcont]; exact dvd_mul_right _ _
  obtain ⟨G2, hG2⟩ := (C_dvd_iff_dvd_coeff b G1).2 fun i => hdvd.trans (content_dvd_coeff i)
  refine ⟨G2, ?_⟩
  have hC : (C (b ^ 2) : ℤ[X]) ≠ 0 := by
    rw [Ne, C_eq_zero]; exact pow_ne_zero 2 hb0
  apply mul_left_cancel₀ hC
  rw [← hG1sq, hG2, map_pow]; ring

end Retri.Sq

namespace Retri

open Polynomial Filter

theorem lem_squares : Stmt_lem_squares :=
  ⟨fun F h => Sq.real_part F h, fun F h => Sq.int_part F h⟩

end Retri


==> anc/lean_formalization/Retriangular/Proofs/Sums.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# The examples after Proposition 7.5 (sums of self-maps)
-/
import Retriangular.Proofs.Sparse
import Retriangular.Proofs.Polygonal

namespace Retri

open Filter Topology

namespace Sums

lemma polySet_props {s : ℕ} (hs : 3 ≤ s) :
    IsIntSet (polySet s) ∧ (polySet s).Infinite ∧ BddBelow (polySet s) := by
  have hint : IsIntSet (polySet s) := fun x hx => polySet_int s hx
  have hunb : ¬ BddAbove (polySet s) := by
    apply Sparse.unbdd_of
    intro n
    exact ⟨poly s (n + 1 : ℕ), ⟨n + 1, by omega, rfl⟩, by
      have := poly_ge_self hs (n + 1); push_cast at this ⊢; linarith⟩
  exact ⟨hint, Set.infinite_of_not_bddAbove hunb,
    ⟨1, fun y hy => one_le_of_mem_polySet hs hy⟩⟩

/-- The self-maps of `𝒫_s` are the maps of Theorem A. -/
lemma selfMap_poly {s : ℕ} (hs : 3 ≤ s) {φ : Aff} (hφ : φ ∈ selfMaps (polySet s)) :
    ∃ x : ℕ, 0 < x ∧ x ≡ 1 [MOD M s] ∧ φ.a = (x : ℝ) ^ 2 ∧ φ.b = bs s x := by
  obtain ⟨hint, hinf, hbdd⟩ := polySet_props hs
  have ha := (prop_basic_d _ hint hinf hbdd).1 φ hφ
  exact (thmA s φ.a φ.b hs (by linarith)).1 (fun y hy => hφ.2 hy)

lemma two_pow_add {i j l : ℕ} (h : 2 ^ i + 2 ^ j = 2 ^ l) : i = j := by
  have hjl : j < l := by
    by_contra hc; push Not at hc
    have := Nat.pow_le_pow_right (show 2 > 0 by norm_num) hc
    have : 0 < 2 ^ i := by positivity
    omega
  have hil : i < l := by
    by_contra hc; push Not at hc
    have := Nat.pow_le_pow_right (show 2 > 0 by norm_num) hc
    have : 0 < 2 ^ j := by positivity
    omega
  by_contra hne
  rcases lt_or_gt_of_ne hne with h1 | h1
  · have e1 := Nat.pow_lt_pow_right (show 1 < 2 by norm_num) h1
    have e2 := Nat.pow_le_pow_right (show 2 > 0 by norm_num) (show j + 1 ≤ l by omega)
    rw [pow_succ] at e2
    omega
  · have e1 := Nat.pow_lt_pow_right (show 1 < 2 by norm_num) h1
    have e2 := Nat.pow_le_pow_right (show 2 > 0 by norm_num) (show i + 1 ≤ l by omega)
    rw [pow_succ] at e2
    omega

end Sums

theorem sums_examples : Stmt_sums_examples := by
  refine ⟨?_, ?_, ?_, ?_, ?_⟩
  · intro s hs hs4 φ hφ ψ hψ hsum
    obtain ⟨x, -, -, hxa, hxb⟩ := Sums.selfMap_poly hs hφ
    obtain ⟨y, -, -, hya, hyb⟩ := Sums.selfMap_poly hs hψ
    obtain ⟨z, -, -, hza, hzb⟩ := Sums.selfMap_poly hs hsum
    simp only [Aff.add_a, Aff.add_b] at hza hzb
    rw [hxb, hyb] at hzb
    rw [hxa, hya] at hza
    have h4 : ((s : ℝ) - 4) ^ 2 ≠ 0 := by
      have : (s : ℝ) ≠ 4 := by exact_mod_cast hs4
      exact pow_ne_zero 2 (sub_ne_zero.2 this)
    have h2 : 8 * ((s : ℝ) - 2) ≠ 0 := by
      have : (3 : ℝ) ≤ s := by exact_mod_cast hs
      intro h; linarith
    have hdiff : bs s z - bs s x - bs s y = ((s : ℝ) - 4) ^ 2 / (8 * ((s : ℝ) - 2)) := by
      unfold bs; rw [← hza]; ring
    rw [← hzb, sub_sub, sub_self] at hdiff
    rcases div_eq_zero_iff.1 hdiff.symm with h | h
    · exact h4 h
    · exact h2 h
  · intro m n hm hn
    have hM : M 4 = 1 := by decide
    have hpos : (0 : ℝ) < (m : ℝ) ^ 2 + (n : ℝ) ^ 2 := by
      have : (0 : ℝ) < m := by exact_mod_cast hm
      positivity
    constructor
    · intro h
      obtain ⟨x, -, -, hxa, -⟩ := Sums.selfMap_poly (show 3 ≤ 4 by norm_num) h
      simp only at hxa
      refine ⟨x, ?_⟩
      have : ((m ^ 2 + n ^ 2 : ℕ) : ℝ) = ((x * x : ℕ) : ℝ) := by push_cast; rw [hxa]; ring
      exact_mod_cast this
    · rintro ⟨r, hr⟩
      have hr0 : 0 < r := by
        rcases Nat.eq_zero_or_pos r with h | h
        · subst h; have : 0 < m ^ 2 := by positivity
          omega
        · exact h
      have hra : (m : ℝ) ^ 2 + (n : ℝ) ^ 2 = (r : ℝ) ^ 2 := by
        have : ((m ^ 2 + n ^ 2 : ℕ) : ℝ) = ((r * r : ℕ) : ℝ) := by rw [hr]
        push_cast at this; rw [this]; ring
      refine ⟨hpos.ne', fun y hy => ?_⟩
      have := (thmA 4 ((m : ℝ) ^ 2 + (n : ℝ) ^ 2) 0 (by norm_num) hpos).2
        ⟨r, hr0, by rw [hM]; exact Nat.modEq_one, hra, by unfold bs; norm_num⟩ y hy
      exact this
  · have hS := ex_sparse.2.1
    intro φ hφ ψ hψ
    have hφ' : φ ∈ (selfMaps {y : ℝ | ∃ k : ℕ, y = 2 ^ k} : Set Aff) := hφ
    have hψ' : ψ ∈ (selfMaps {y : ℝ | ∃ k : ℕ, y = 2 ^ k} : Set Aff) := hψ
    rw [hS] at hφ' hψ'
    obtain ⟨hφb, i, hi⟩ := hφ'
    obtain ⟨hψb, j, hj⟩ := hψ'
    constructor
    · intro h
      have h' : φ + ψ ∈ (selfMaps {y : ℝ | ∃ k : ℕ, y = 2 ^ k} : Set Aff) := h
      rw [hS] at h'
      obtain ⟨-, l, hl⟩ := h'
      simp only [Aff.add_a, hi, hj] at hl
      have : ((2 ^ i + 2 ^ j : ℕ) : ℝ) = ((2 ^ l : ℕ) : ℝ) := by push_cast; exact hl
      have hij := Sums.two_pow_add (by exact_mod_cast this)
      subst hij
      ext
      · rw [hi, hj]
      · rw [hφb, hψb]
    · rintro rfl
      have : φ + φ ∈ (selfMaps {y : ℝ | ∃ k : ℕ, y = 2 ^ k} : Set Aff) := by
        rw [hS]
        refine ⟨by simp [hφb], i + 1, ?_⟩
        simp only [Aff.add_a, hi]; rw [pow_succ]; ring
      exact this
  · intro T; ring
  · refine ⟨by norm_num, ?_⟩
    rintro ⟨n, -, hn⟩
    unfold tri at hn
    have h : ((n * (n + 1) : ℕ) : ℝ) = ((40 : ℕ) : ℝ) := by push_cast; linarith
    have h' : n * (n + 1) = 40 := by exact_mod_cast h
    have hn6 : n ≤ 6 := by nlinarith
    interval_cases n <;> omega

end Retri


==> anc/lean_formalization/Retriangular/Proofs/Supplement.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Supplementary claims of Sections 6.4 and 7

Remark 6.8 (the gaps of `𝒮` do not tend to infinity, the odd squares are the squares
`≡ 1 (mod 8)`, and `-1/8`, `-1/4` are the minima of `T(x)` and `T(x) + T(y)`); the semiring of
Proposition 7.2; the composition law of Example 7.3 and `Aut(dℤ) ≅ D_∞`; arithmetical congruence
monoids `H_{a,M}` (Section 7.5); and the atoms of `H_M` for `M ∈ {1, 2}` (after Theorem 7.8).

The statement `Stmt_acm` is proved as `acm_spec`, since the name `Retri.acm` is already taken by
the definition of `H_{a,M}`.
-/
import Retriangular.Proofs.TwoTriangular
import Retriangular.Proofs.SelfMaps
import Retriangular.Proofs.CongruenceMonoid

namespace Retri

/-- Remark 6.8: `𝒮` contains the consecutive integers `T_k` and `T_k + 1`, so its gaps do not tend
to infinity; `x² ≡ 1 (mod 8)` iff `x` is odd; and the minima of `T(x)` and `T(x) + T(y)` on `ℝ`
are `-1/8` and `-1/4`. -/
theorem rem_two_extra : Stmt_rem_two_extra := by
  refine ⟨?_, fun x => ?_, fun x => ?_, ?_, fun x y => ?_, ?_⟩
  · intro hg
    obtain ⟨R, hR⟩ := hg 2
    obtain ⟨k, hk⟩ := exists_nat_ge (max R 1)
    have hk1 : (1 : ℝ) ≤ k := le_trans (le_max_right _ _) hk
    have hkR : R ≤ k := le_trans (le_max_left _ _) hk
    obtain ⟨h1, h2⟩ := rem_two.2.2.2.2 k
    have hTk : ((k * (k + 1) / 2 : ℕ) : ℝ) = tri k := tri_natCast_div k
    have hx : (((k * (k + 1) / 2 : ℕ) : ℤ) : ℝ) = tri k := by rw [Int.cast_natCast, hTk]
    have hy : (((k * (k + 1) / 2 + 1 : ℕ) : ℤ) : ℝ) = tri k + 1 := by
      rw [Int.cast_natCast, Nat.cast_add, hTk, Nat.cast_one]
    have hkT : (k : ℝ) ≤ tri k := by
      unfold tri
      nlinarith
    have := hR (((k * (k + 1) / 2 : ℕ) : ℤ) : ℝ) ⟨_, h1, rfl⟩
      (((k * (k + 1) / 2 + 1 : ℕ) : ℤ) : ℝ) ⟨_, h2, rfl⟩ (by rw [hx]; linarith)
      (by rw [hx, hy]; linarith)
    rw [hx, hy] at this
    linarith
  · constructor
    · intro h
      by_contra hne
      rw [Int.not_odd_iff_even] at hne
      obtain ⟨m, rfl⟩ := hne
      have : (m + m) ^ 2 = 4 * (m * m) := by ring
      rw [this] at h
      omega
    · rintro ⟨m, rfl⟩
      have : (2 * m + 1) ^ 2 = 4 * (m * (m + 1)) + 1 := by ring
      rw [this]
      obtain ⟨q, hq⟩ := (Int.even_mul_succ_self m).two_dvd
      rw [hq]
      omega
  · unfold tri
    nlinarith [sq_nonneg (x + 1 / 2)]
  · unfold tri; norm_num
  · unfold tri
    nlinarith [sq_nonneg (x + 1 / 2), sq_nonneg (y + 1 / 2)]
  · unfold tri; norm_num

/-- Proposition 7.2, last sentence: if `S + S ⊆ S`, the maps `φ ∈ End(S)` with `φ(0) = 0` form a
semiring under `+` and `∘`, which has a zero (the constant map `0`) iff `0 ∈ S`. -/
theorem prop_additive_semiring : Stmt_prop_additive_semiring := by
  intro S hne hS
  dsimp only
  have hadd : ∀ φ ∈ EndS S, ∀ ψ ∈ EndS S, φ + ψ ∈ EndS S := (prop_additive.1 S).2 hS
  refine ⟨⟨(EndS S).one_mem, by simp⟩, ?_, ?_, ?_⟩
  · rintro φ ⟨hφ, hφ0⟩ ψ ⟨hψ, hψ0⟩
    refine ⟨⟨hadd φ hφ ψ hψ, ?_⟩, (EndS S).mul_mem hφ hψ, ?_⟩
    · simp only [Aff.apply, Aff.add_a, Aff.add_b] at hφ0 hψ0 ⊢
      linarith
    · rw [Aff.mul_apply, hψ0, hφ0]
  · rintro φ - ψ - χ ⟨-, hχ0⟩
    exact ⟨Aff.ext (add_comm _ _) (add_comm _ _), Aff.ext (add_assoc _ _ _) (add_assoc _ _ _),
      mul_assoc _ _ _, (prop_additive.2.2.1 χ).2 hχ0 φ ψ, prop_additive.2.1 φ ψ χ⟩
  · refine ⟨⟨fun h => ?_, fun h0 => ⟨fun x _ => by simpa using h0, by simp⟩⟩, ?_⟩
    · obtain ⟨s, hs⟩ := hne
      simpa using h.1 hs
    · rintro φ ⟨-, hφ0⟩
      simp only [Aff.apply, mul_zero, zero_add] at hφ0
      refine ⟨Aff.ext (zero_add _) (zero_add _), Aff.ext (zero_mul _) (by simp), ?_⟩
      exact Aff.ext (mul_zero _) (by simp [hφ0])

/-- Example 7.3: the composition law `(a, b) ∘ (a', b') = (aa', ab' + b)`, and `Aut(dℤ) ≅ D_∞`
via conjugation by `x ↦ d x`, i.e. `(a, b) ↦ (a, b / d)`. -/
theorem ex_monoids_iso : Stmt_ex_monoids_iso := by
  refine ⟨fun a b a' b' => rfl, fun d hd => ?_⟩
  have hAut := (ex_monoids.2 d hd).2
  have hd' : (d : ℝ) ≠ 0 := by exact_mod_cast hd.ne'
  refine ⟨fun φ => ⟨φ.a, φ.b / d⟩, ⟨?_, ?_, ?_⟩, ?_⟩
  · intro φ hφ
    rw [hAut] at hφ
    obtain ⟨ha, k, hk⟩ := hφ
    refine ⟨ha, k, ?_⟩
    show φ.b / d = k
    rw [hk]; push_cast; field_simp
  · intro φ _ ψ _ h
    have h1 := congrArg Aff.a h
    have h2 := congrArg Aff.b h
    simp only at h1 h2
    ext
    · exact h1
    · field_simp at h2; exact h2
  · rintro ψ ⟨ha, k, hk⟩
    refine ⟨⟨ψ.a, d * ψ.b⟩, ?_, ?_⟩
    · rw [hAut]; exact ⟨ha, k, by simp [hk]⟩
    · ext
      · rfl
      · show d * ψ.b / d = ψ.b
        field_simp
  · intro φ _ ψ _
    ext
    · rfl
    · show (φ.a * ψ.b + φ.b) / d = φ.a * (ψ.b / d) + φ.b / d
      field_simp

/-- Section 7.5: `H_{a,M} = {1} ∪ {x ∈ ℕ : x ≡ a (mod M)}` is closed under multiplication iff
`a² ≡ a (mod M)`; `H_M = H_{1,M}`; if `a ≢ 1 (mod M)`, then `a (1 + M)ⁿ ∈ H_{a,M}` for all `n`
although `1 + M ∉ H_{a,M}`; and `a ≢ 1 (mod M)` iff `gcd(a, M) > 1`.
(The name `acm` is taken by the definition of `H_{a,M}`.) -/
theorem acm_spec : Stmt_acm := by
  have h1b : ∀ b : ℕ, 1 + b ≡ 1 [MOD b] := fun b => by
    show (1 + b) % b = 1 % b
    exact Nat.add_mod_right 1 b
  refine ⟨?_, ?_, ?_, ?_⟩
  · intro a b ha _
    constructor
    · intro h
      have hmem : a ∈ acm a b := Or.inr ⟨ha, rfl⟩
      rcases h a hmem a hmem with h1 | ⟨-, h2⟩
      · have : a = 1 := Nat.eq_one_of_mul_eq_one_right h1
        subst this; rfl
      · rw [sq]; exact h2
    · intro h x hx y hy
      rcases hx with rfl | ⟨hx0, hx⟩
      · rw [one_mul]; exact hy
      rcases hy with rfl | ⟨hy0, hy⟩
      · rw [mul_one]; exact Or.inr ⟨hx0, hx⟩
      · refine Or.inr ⟨Nat.mul_pos hx0 hy0, ?_⟩
        calc x * y ≡ a * a [MOD b] := hx.mul hy
          _ = a ^ 2 := (sq a).symm
          _ ≡ a [MOD b] := h
  · intro m _
    ext x
    simp only [SetLike.mem_coe, acm, Set.mem_setOf_eq]
    constructor
    · intro hx; exact Or.inr hx
    · rintro (rfl | hx)
      · exact (H m).one_mem
      · exact hx
  · intro a b ha hb _ h1
    have hpow : ∀ n : ℕ, a * (1 + b) ^ n ≡ a [MOD b] := fun n => by
      simpa using ((h1b b).pow n).mul_left a
    refine ⟨Or.inr ⟨ha, rfl⟩, Or.inr ⟨by positivity, by simpa using hpow 1⟩,
      fun n => Or.inr ⟨by positivity, hpow n⟩, ?_⟩
    rintro (h | ⟨-, h⟩)
    · omega
    · exact h1 (h.symm.trans (h1b b))
  · intro a b hb h2
    constructor
    · intro h1
      by_contra hg
      push Not at hg
      have hg1 : Nat.gcd a b = 1 := by
        have : 0 < Nat.gcd a b := Nat.gcd_pos_of_pos_right a hb
        omega
      apply h1
      have : a * a ≡ a * 1 [MOD b] := by rw [mul_one, ← sq]; exact h2
      exact Nat.ModEq.cancel_left_of_coprime (by rw [Nat.gcd_comm]; exact hg1) this
    · intro hg h1
      rw [h1.gcd_eq, Nat.gcd_one_left] at hg
      exact lt_irrefl _ hg

/-- The argument after Theorem 7.8: for `M ∈ {1, 2}` the irreducible elements of `H_M` are the
primes not dividing `M`. -/
theorem H_irreducibles : Stmt_H_irreducibles := by
  intro m hm x hx
  rw [CongMon.irred_iff_prime hm hx]
  constructor
  · intro hp
    refine ⟨hp, fun hdvd => ?_⟩
    rcases hm with rfl | rfl
    · exact hp.one_lt.ne' (Nat.dvd_one.1 hdvd)
    · have : x = 2 := (Nat.prime_dvd_prime_iff_eq hp Nat.prime_two).1 hdvd
      subst this
      have h2 : 2 % 2 = 1 % 2 := hx.2
      omega
  · exact fun h => h.1

end Retri


==> anc/lean_formalization/Retriangular/Proofs/TableExtras.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Table 1 and the examples after Theorem 6.1

The middle column of Table 1 lists exactly the re-`s`-gonal numbers up to the last one listed
(Corollary 4.2), and the sets `𝒩(2,1)` and `𝒩(3,1)` of Section 6.1 are infinite
(Theorem 6.1(iii)).
-/
import Retriangular.Proofs.Polygonal
import Retriangular.Proofs.Trichotomy

namespace Retri
namespace TableExtras

/-- Reduction of the claims of Table 1 to a finite check: by Corollary 4.2, a re-`s`-gonal
number `a ≤ B` is `x²` with `1 < x ≤ K` and `x ≡ 1 (mod M_s)`, as soon as `B < (K + 1)²`. -/
lemma resgonal_upto {s B K : ℕ} {L : List ℕ} (hs : 3 ≤ s) (hs4 : s ≠ 4) (hK : B < (K + 1) ^ 2)
    (h1 : ∀ x < K + 1, (1 < x ∧ x ≡ 1 [MOD M s] ∧ x ^ 2 ≤ B) → x ^ 2 ∈ L)
    (h2 : ∀ a ∈ L, ∃ x < K + 1, 1 < x ∧ x ≡ 1 [MOD M s] ∧ a = x ^ 2) :
    ∀ a : ℕ, a ≤ B → (IsResgonal s a ↔ a ∈ L) := by
  intro a ha
  rw [cor_resgonal.1 s a hs hs4]
  constructor
  · rintro ⟨x, hx1, hmod, rfl⟩
    have hxK : x < K + 1 := by
      by_contra h
      have : (K + 1) ^ 2 ≤ x ^ 2 := Nat.pow_le_pow_left (by omega) 2
      omega
    exact h1 x hxK ⟨hx1, hmod, ha⟩
  · intro haL
    obtain ⟨x, -, hx1, hmod, rfl⟩ := h2 a haL
    exact ⟨x, hx1, hmod, rfl⟩

lemma not_isSquare_two : ¬ IsSquare (2 : ℕ) := by
  rintro ⟨r, hr⟩
  have : r ≤ 2 := by nlinarith
  interval_cases r <;> omega

lemma not_isSquare_three : ¬ IsSquare (3 : ℕ) := by
  rintro ⟨r, hr⟩
  have : r ≤ 3 := by nlinarith
  interval_cases r <;> omega

end TableExtras

open TableExtras

/-- Table 1, middle column: the listed re-`s`-gonal numbers are exactly the re-`s`-gonal numbers
up to the last one listed. -/
theorem table_self_lists : Stmt_table_self_lists := by
  intro st hst
  simp only [List.mem_cons, List.not_mem_nil, or_false] at hst
  rcases hst with rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl
  · exact resgonal_upto (K := 7) (by norm_num) (by norm_num) (by norm_num) (by decide) (by decide)
  · exact resgonal_upto (K := 19) (by norm_num) (by norm_num) (by norm_num) (by decide) (by decide)
  · exact resgonal_upto (K := 13) (by norm_num) (by norm_num) (by norm_num) (by decide) (by decide)
  · exact resgonal_upto (K := 21) (by norm_num) (by norm_num) (by norm_num) (by decide) (by decide)
  · exact resgonal_upto (K := 10) (by norm_num) (by norm_num) (by norm_num) (by decide) (by decide)
  · exact resgonal_upto (K := 29) (by norm_num) (by norm_num) (by norm_num) (by decide) (by decide)
  · exact resgonal_upto (K := 17) (by norm_num) (by norm_num) (by norm_num) (by decide) (by decide)
  · exact resgonal_upto (K := 37) (by norm_num) (by norm_num) (by norm_num) (by decide) (by decide)
  · exact resgonal_upto (K := 16) (by norm_num) (by norm_num) (by norm_num) (by decide) (by decide)

/-- The examples after Theorem 6.1: `𝒩(2,1)` and `𝒩(3,1)` are infinite. -/
theorem trichotomy_examples_infinite : Stmt_trichotomy_examples_infinite := by
  have e2 := ((thm_trichotomy 2 1 (by norm_num) (by norm_num)).2.2 not_isSquare_two).2
  have e3 := ((thm_trichotomy 3 1 (by norm_num) (by norm_num)).2.2 not_isSquare_three).2
  simp only [Nat.cast_ofNat, Nat.cast_one] at e2 e3
  refine ⟨e2.resolve_left ?_, e3.resolve_left ?_⟩
  · intro h
    have h1 : (1 : ℕ) ∈ triHits 2 1 := ⟨one_pos, 2, two_pos, by unfold tri; norm_num⟩
    rw [h] at h1
    exact h1
  · intro h
    have h2 : (2 : ℕ) ∈ triHits 3 1 := ⟨two_pos, 4, by norm_num, by unfold tri; norm_num⟩
    rw [h] at h2
    exact h2

end Retri


==> anc/lean_formalization/Retriangular/Proofs/Triangular.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Section 2 and Section 3.1: triangular numbers

Euler's identity, Plutarch's criterion, Theorem 2.1, Corollary 3.3, the geometric
interpretation of Section 3.1 and the claim of Figure 1(b).
-/
import Retriangular.Proofs.Rigidity

namespace Retri

open Filter Topology

lemma tri_vertex (x : ℝ) : tri x = 1 / 2 * (x - (-1 / 2)) ^ 2 + (-1 / 8) := by
  unfold tri; ring

lemma tri_natCast_div (c : ℕ) : (((c * (c + 1) / 2 : ℕ)) : ℝ) = tri c := by
  rw [Nat.cast_div (Nat.even_mul_succ_self c).two_dvd (by norm_num)]
  unfold tri; push_cast; ring

lemma tri_nonneg_nat (n : ℕ) : 0 ≤ tri n := by
  unfold tri; positivity

lemma one_le_tri {n : ℕ} (hn : 0 < n) : 1 ≤ tri n := by
  unfold tri
  have : (1 : ℝ) ≤ n := by exact_mod_cast hn
  nlinarith

theorem euler : Stmt_euler := by
  intro c n; unfold tri; ring

theorem triSet_eq : Stmt_triSet_eq := by
  have h : ∀ x, tri x = poly 3 x := by
    intro x; unfold tri poly; push_cast; ring
  refine ⟨?_, h⟩
  ext y; simp only [triSet, polySet, Set.mem_setOf_eq, h]

theorem plutarch : Stmt_plutarch := by
  intro N
  constructor
  · rintro ⟨n, hn, hN⟩
    refine ⟨?_, 2 * n + 1, ?_⟩
    · have : (1 : ℝ) ≤ N := hN ▸ one_le_tri hn
      exact_mod_cast this
    · have : ((8 * N + 1 : ℤ) : ℝ) = ((2 * n + 1 : ℤ) : ℝ) ^ 2 := by
        push_cast; rw [hN]; unfold tri; ring
      exact_mod_cast this
  · rintro ⟨hN1, k, hk⟩
    have hK : ((k.natAbs : ℕ) : ℤ) ^ 2 = 8 * N + 1 := by rw [Int.natAbs_sq]; exact hk.symm
    set K := k.natAbs
    rcases Nat.even_or_odd K with ⟨t, ht⟩ | ⟨j, hj⟩
    · exfalso
      rw [ht] at hK
      push_cast at hK
      have : (2 * (t : ℤ) * t) * 2 = 8 * N + 1 := by rw [← hK]; ring
      omega
    · rw [hj] at hK
      push_cast at hK
      have hjN : (j : ℤ) * (j + 1) = 2 * N := by nlinarith
      have hj0 : 0 < j := by
        rcases Nat.eq_zero_or_pos j with h | h
        · subst h; simp at hjN; omega
        · exact h
      refine ⟨j, hj0, ?_⟩
      have : ((j : ℤ) * (j + 1) : ℝ) = ((2 * N : ℤ) : ℝ) := by exact_mod_cast hjN
      unfold tri
      push_cast at this
      linarith

theorem cor_strong : Stmt_cor_strong := by
  intro a b ha h
  have h' : ∀ᶠ n : ℕ in atTop, ∃ m : ℕ, 0 < m ∧
      a * (1 / 2 * ((n : ℝ) - (-1 / 2)) ^ 2 + (-1 / 8)) + b =
        1 / 2 * ((m : ℝ) - (-1 / 2)) ^ 2 + (-1 / 8) := by
    filter_upwards [h] with n hn
    obtain ⟨m, hm, hmeq⟩ := hn
    exact ⟨m, hm, by rw [← tri_vertex, ← tri_vertex]; exact hmeq⟩
  obtain ⟨ρ, hρ, β, h1, h2, h3, -⟩ :=
    rigidity _ _ _ _ _ _ a b (by norm_num) (by norm_num) ha h'
  have ha' : a = (ρ : ℝ) ^ 2 := by linarith
  have hβ : (2 * β + 1 : ℝ) = ρ := by linarith
  have hρ1 : (1 : ℝ) ≤ ρ := by exact_mod_cast hρ
  have hβnn : 0 ≤ β := by
    have : (0 : ℝ) ≤ β := by linarith
    exact_mod_cast this
  have hc : ((β.toNat : ℕ) : ℝ) = β := by exact_mod_cast Int.toNat_of_nonneg hβnn
  have ha2 : a = (2 * ((β.toNat : ℕ) : ℝ) + 1) ^ 2 := by rw [hc, hβ, ha']
  have hb : b = tri (β.toNat : ℕ) := by
    rw [hc]; unfold tri
    have : b = (a - 1) / 8 := by linarith
    rw [this, ha', ← hβ]; ring
  refine ⟨β.toNat, ha2, hb, fun n => ?_⟩
  rw [ha2, hb]
  exact euler _ _

theorem thm_main : Stmt_thm_main := by
  intro a b ha hb
  constructor
  · intro h
    have hev : ∀ᶠ n : ℕ in atTop, (a : ℝ) * tri n + b ∈ triSet := by
      filter_upwards [eventually_gt_atTop 0] with n hn
      exact h _ ⟨n, hn, rfl⟩
    obtain ⟨c, hac, hbc, -⟩ := cor_strong a b (by exact_mod_cast ha) hev
    refine ⟨c, ?_, ?_, hbc⟩
    · rcases Nat.eq_zero_or_pos c with hc | hc
      · subst hc
        have : (b : ℝ) = 0 := by rw [hbc]; unfold tri; simp
        have : b = 0 := by exact_mod_cast this
        omega
      · exact hc
    · exact_mod_cast hac
  · rintro ⟨c, hc, hac, hbc⟩ T ⟨n, hn, rfl⟩
    refine ⟨(2 * c + 1) * n + c, by positivity, ?_⟩
    rw [hbc]
    have : (a : ℝ) = (2 * c + 1) ^ 2 := by rw [hac]; push_cast; ring
    rw [this, euler]
    push_cast; ring_nf

theorem retriangular : Stmt_retriangular := by
  refine ⟨fun a => ⟨?_, ?_⟩, ?_⟩
  · rintro ⟨ha, b, hb, h⟩
    obtain ⟨c, hc, hac, -⟩ := (thm_main a b ha hb).1 h
    exact ⟨2 * c + 1, odd_two_mul_add_one c, by omega, hac⟩
  · rintro ⟨x, ⟨c, rfl⟩, hx, rfl⟩
    have hc : 1 ≤ c := by omega
    refine ⟨by positivity, c * (c + 1) / 2, ?_, ?_⟩
    · have : 2 ≤ c * (c + 1) := by nlinarith
      omega
    · apply (thm_main _ _ (by positivity) ?_).2 ⟨c, hc, by ring, tri_natCast_div c⟩
      have : 2 ≤ c * (c + 1) := by nlinarith
      omega
  · intro a b b' ha hb hb' h h'
    obtain ⟨c, -, hac, hbc⟩ := (thm_main a b ha hb).1 h
    obtain ⟨c', -, hac', hbc'⟩ := (thm_main a b' ha hb').1 h'
    have hcc : c = c' := by
      have : (2 * c + 1) ^ 2 = (2 * c' + 1) ^ 2 := by rw [← hac, ← hac']
      have := Nat.pow_left_injective (by norm_num : (2 : ℕ) ≠ 0) this
      omega
    subst hcc
    have : (b : ℝ) = b' := by rw [hbc, hbc']
    exact_mod_cast this

/-! ### Section 3.1 -/

theorem geom_graph : Stmt_geom_graph := by
  intro l ν μ l' ν' μ' ρ β a b hl hl' hρ
  constructor
  · intro hset
    -- the image is the graph of `X ↦ a f((X-β)/ρ) + b`
    have hfun : ∀ X : ℝ, a * (l * ((X - β) / ρ - ν) ^ 2 + μ) + b = l' * (X - ν') ^ 2 + μ' := by
      intro X
      have : (X, l' * (X - ν') ^ 2 + μ') ∈
          (fun p : ℝ × ℝ => (ρ * p.1 + β, a * p.2 + b)) '' {p | p.2 = l * (p.1 - ν) ^ 2 + μ} := by
        rw [hset]; simp
      obtain ⟨⟨x, y⟩, hxy, hEq⟩ := this
      simp only [Set.mem_setOf_eq, Prod.mk.injEq] at hxy hEq
      obtain ⟨h1, h2⟩ := hEq
      have hx : x = (X - β) / ρ := by field_simp; linarith
      rw [← h2, hxy, hx]
    have e0 := hfun (ρ * ν + β)
    have e1 := hfun (ρ * ν + β + ρ)
    have e2 := hfun (ρ * ν + β - ρ)
    have s0 : (ρ * ν + β - β) / ρ - ν = 0 := by field_simp; ring
    have s1 : (ρ * ν + β + ρ - β) / ρ - ν = 1 := by field_simp; ring
    have s2 : (ρ * ν + β - ρ - β) / ρ - ν = -1 := by field_simp; ring
    rw [s0] at e0; rw [s1] at e1; rw [s2] at e2
    -- e1 - e2 gives ν', then the rest
    have hν : ρ * ν + β = ν' := by
      have : l' * ((ρ * ν + β + ρ - ν') ^ 2 - (ρ * ν + β - ρ - ν') ^ 2) = 0 := by nlinarith
      have : l' * (4 * ρ * (ρ * ν + β - ν')) = 0 := by nlinarith
      have h4 : ρ * ν + β - ν' = 0 := by
        rcases mul_eq_zero.1 this with h | h
        · exact absurd h hl'.ne'
        · rcases mul_eq_zero.1 h with h | h
          · rcases mul_eq_zero.1 h with h | h
            · norm_num at h
            · exact absurd h hρ
          · exact h
      linarith
    rw [hν] at e0 e1
    refine ⟨?_, hν, ?_⟩
    · have : a * l = l' * ρ ^ 2 := by nlinarith
      linarith
    · nlinarith
  · rintro ⟨h1, h2, h3⟩
    ext ⟨X, Y⟩
    simp only [Set.mem_image, Set.mem_setOf_eq, Prod.mk.injEq, Prod.exists]
    constructor
    · rintro ⟨x, y, hy, rfl, rfl⟩
      rw [hy, ← h3, ← h2]
      have : l' * (ρ * x + β - (ρ * ν + β)) ^ 2 = a * l * (x - ν) ^ 2 := by
        have : ρ * x + β - (ρ * ν + β) = ρ * (x - ν) := by ring
        rw [this, mul_pow, h1]; ring
      linarith
    · intro hY
      refine ⟨(X - β) / ρ, l * ((X - β) / ρ - ν) ^ 2 + μ, rfl, by field_simp; ring, ?_⟩
      rw [hY, ← h3, ← h2]
      have : (X - β) / ρ - ν = (X - (ρ * ν + β)) / ρ := by field_simp; ring
      rw [this, div_pow]
      have hρ2 : ρ ^ 2 ≠ 0 := pow_ne_zero 2 hρ
      field_simp
      linear_combination (X - (ρ * ν + β)) ^ 2 * h1

theorem geom_induced : Stmt_geom_induced := by
  intro l ν μ l' ν' μ' ρ β a b h1 h2 h3 n ⟨m, hm, hmn⟩
  refine ⟨m, hm, ?_⟩
  have hsq : ((m : ℝ) - ν') ^ 2 = ρ ^ 2 * (n - ν) ^ 2 := by
    rcases hmn with h | h
    · rw [h, ← h2]; ring
    · rw [h, ← h2]; ring
  rw [hsq, ← h3]
  have : l' * (ρ ^ 2 * (n - ν) ^ 2) = a * l * (n - ν) ^ 2 := by rw [h1]; ring
  rw [this]; ring

lemma bs_three (u : ℝ) : bs 3 u = (u ^ 2 - 1) / 8 := by
  unfold bs; push_cast; ring

theorem geom_euler : Stmt_geom_euler := by
  refine ⟨?_, ?_, ?_, ?_⟩
  · intro u N
    simp only [E, bs_three, Aff.homothety, Aff.apply]; ring
  · intro u n
    simp only [E, bs_three, Aff.homothety, Aff.apply]; unfold tri; ring
  · refine ⟨?_, ?_, ?_⟩
    · rintro y ⟨n, hn, rfl⟩
      refine ⟨2 * n + 1, odd_two_mul_add_one n, by omega, ?_⟩
      unfold tri; push_cast; ring
    · intro x _ y _ h
      simp only at h; linarith
    · rintro y ⟨k, ⟨j, rfl⟩, hk, rfl⟩
      refine ⟨tri j, ⟨j, by omega, rfl⟩, ?_⟩
      unfold tri; push_cast; ring
  · intro u N
    simp only [E, bs_three]; ring

theorem fig_9T4 : Stmt_fig_9T4 := by
  rintro T ⟨n, hn, rfl⟩ ⟨m, hm, hmeq⟩
  have hR : (((2 * m + 1 : ℤ) ^ 2 : ℤ) : ℝ) = ((9 * (2 * n + 1) ^ 2 + 24 : ℤ) : ℝ) := by
    push_cast
    have := hmeq
    unfold tri at this
    nlinarith
  have hZ : (2 * (m : ℤ) + 1) ^ 2 = 9 * (2 * n + 1) ^ 2 + 24 := by exact_mod_cast hR
  set K : ℤ := 2 * (m : ℤ) + 1
  have h9 : K ^ 2 % 9 = 6 := by
    rw [hZ]; omega
  have hmod : K ^ 2 % 9 = (K % 9) ^ 2 % 9 := by
    rw [pow_two, pow_two, Int.mul_emod]
  have : K % 9 = 0 ∨ K % 9 = 1 ∨ K % 9 = 2 ∨ K % 9 = 3 ∨ K % 9 = 4 ∨ K % 9 = 5 ∨
      K % 9 = 6 ∨ K % 9 = 7 ∨ K % 9 = 8 := by omega
  rcases this with h | h | h | h | h | h | h | h | h <;> rw [hmod, h] at h9 <;> norm_num at h9

end Retri


==> anc/lean_formalization/Retriangular/Proofs/Trichotomy.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Theorem 6.1 (trichotomy) and the examples after it
-/
import Retriangular.Proofs.Pell

namespace Retri

namespace Trich

open PellCnt

/-- Membership in `triHits a b` via the Pell-type equation `k² = a u² + h`, `u = 2n+1`,
`h = 8b+1-a`. -/
lemma mem_iff {a b : ℕ} (hb : 0 < b) (n : ℕ) :
    n ∈ triHits a b ↔ 0 < n ∧ ∃ k : ℤ, k ^ 2 = (a : ℤ) * (2 * n + 1) ^ 2 + (8 * b + 1 - a) := by
  set Nz : ℤ := (a : ℤ) * ((n * (n + 1) / 2 : ℕ) : ℤ) + b with hNz
  have hcast : (Nz : ℝ) = (a : ℝ) * tri n + b := by
    rw [hNz, Int.cast_add, Int.cast_mul, Int.cast_natCast, Int.cast_natCast, Int.cast_natCast,
      tri_natCast_div]
  have h2 : ((n * (n + 1) / 2 : ℕ) : ℤ) * 2 = n * (n + 1) := by
    exact_mod_cast Nat.div_mul_cancel (Nat.even_mul_succ_self n).two_dvd
  have h8 : 8 * Nz + 1 = (a : ℤ) * (2 * n + 1) ^ 2 + (8 * b + 1 - a) := by
    rw [hNz]; linear_combination (4 * (a : ℤ)) * h2
  have hpl := plutarch Nz
  rw [hcast] at hpl
  simp only [triHits, Set.mem_setOf_eq, hpl, h8]
  constructor
  · rintro ⟨hn, -, k, hk⟩; exact ⟨hn, k, hk.symm⟩
  · rintro ⟨hn, k, hk⟩
    refine ⟨hn, ?_, k, hk.symm⟩
    rw [hNz]; have : (1 : ℤ) ≤ b := by exact_mod_cast hb
    have : (0 : ℤ) ≤ (a : ℤ) * ((n * (n + 1) / 2 : ℕ) : ℤ) := by positivity
    linarith

/-- The "Euler" case: `a = x²` and `h = 0` force (i). -/
lemma case_i_of_h_zero {a b x : ℕ} (hax : a = x * x) (h : (8 * b + 1 : ℤ) - a = 0) :
    ∃ c : ℕ, a = (2 * c + 1) ^ 2 ∧ (b : ℝ) = tri c := by
  have h' : 8 * b + 1 = x * x := by rw [← hax]; omega
  have hodd : Odd (x * x) := ⟨4 * b, by omega⟩
  obtain ⟨c, hc⟩ := (Nat.odd_mul.1 hodd).1
  refine ⟨c, by rw [hax, hc]; ring, ?_⟩
  have : 2 * b = c * (c + 1) := by subst hc; nlinarith
  have hR : (2 : ℝ) * b = c * (c + 1) := by exact_mod_cast this
  unfold tri; linarith

lemma case_i {a b : ℕ} (h : ∃ c : ℕ, a = (2 * c + 1) ^ 2 ∧ (b : ℝ) = tri c) :
    triHits a b = {n | 0 < n} := by
  obtain ⟨c, hac, hbc⟩ := h
  ext n
  simp only [triHits, Set.mem_setOf_eq]
  refine ⟨fun h => h.1, fun hn => ⟨hn, (2 * c + 1) * n + c, by positivity, ?_⟩⟩
  rw [hbc, hac]; unfold tri; push_cast; ring

lemma sq_bound {a b x : ℕ} (hb : 0 < b) (ha : 0 < a) (hx : a = x * x)
    (hh0 : (8 * b + 1 - a : ℤ) ≠ 0) {n : ℕ} (hn : n ∈ triHits a b) :
    n ≤ (8 * b + 1 - a : ℤ).natAbs := by
  set h : ℤ := 8 * b + 1 - a with hh
  obtain ⟨-, k, hk⟩ := (mem_iff hb n).1 hn
  have hx1 : 1 ≤ x := by
    rcases Nat.eq_zero_or_pos x with h0 | h0
    · subst h0; simp at hx; omega
    · exact h0
  have hxZ : (1 : ℤ) ≤ x := by exact_mod_cast hx1
  have hkey : |k| ^ 2 - ((x : ℤ) * (2 * n + 1)) ^ 2 = h := by
    rw [sq_abs, hk, hh, hx]; push_cast; ring
  have hb := diff_sq_bound (abs_nonneg k) (by positivity) hh0 hkey
  have h1 : (2 * n + 1 : ℤ) ≤ |h| := by nlinarith
  have h2 : (h.natAbs : ℤ) = |h| := Int.natCast_natAbs h
  omega

lemma case_ii {a b : ℕ} (ha : 0 < a) (hb : 0 < b) (hsq : IsSquare a)
    (hnot : ¬ ∃ c : ℕ, a = (2 * c + 1) ^ 2 ∧ (b : ℝ) = tri c) : (triHits a b).Finite := by
  obtain ⟨x, hx⟩ := hsq
  have hh0 : (8 * b + 1 - a : ℤ) ≠ 0 := fun h0 => hnot (case_i_of_h_zero hx h0)
  exact (Set.finite_Iic _).subset fun n hn => sq_bound hb ha hx hh0 hn

lemma not_isSquare_int {a : ℕ} (h : ¬ IsSquare a) : ¬ IsSquare (a : ℤ) :=
  fun h' => h (Int.isSquare_natCast_iff.1 h')

lemma case_iii_log {a b : ℕ} (ha : 0 < a) (hb : 0 < b) (hsq : ¬ IsSquare a) :
    ∃ C : ℝ, ∀ N : ℕ, 2 ≤ N → ((triHits a b ∩ Set.Icc 1 N).ncard : ℝ) ≤ C * Real.log N := by
  have hsqZ := not_isSquare_int hsq
  have haZ : (0 : ℤ) < a := by exact_mod_cast ha
  set h : ℤ := 8 * b + 1 - a with hh
  by_cases hh0 : h = 0
  · refine ⟨0, fun N _ => ?_⟩
    have : triHits a b ∩ Set.Icc 1 N = ∅ := by
      ext n
      simp only [Set.mem_inter_iff, Set.mem_empty_iff_false, iff_false, not_and]
      intro hn _
      obtain ⟨-, k, hk⟩ := (mem_iff hb n).1 hn
      apply not_sq_eq hsqZ (by positivity : (2 * (n : ℤ) + 1) ≠ 0)
      rw [hk, ← hh, hh0, add_zero]
    rw [this]; simp
  · obtain ⟨C, hC⟩ := count_log' haZ hsqZ hh0 3 (by norm_num)
    refine ⟨C, fun N hN => ?_⟩
    have hNR : (2 : ℝ) ≤ N := by exact_mod_cast hN
    refine le_trans ?_ (hC N hNR)
    have hfin : ({u : ℤ | 1 ≤ u ∧ (u : ℝ) ≤ 3 * N ∧
        ∃ k : ℤ, k ^ 2 - (a : ℤ) * u ^ 2 = h}).Finite := by
      apply (Set.finite_Icc (1 : ℤ) (3 * N)).subset
      rintro u ⟨h1, h2, -⟩
      exact ⟨h1, by exact_mod_cast h2⟩
    have := Set.ncard_le_ncard_of_injOn (s := triHits a b ∩ Set.Icc 1 N) (fun n : ℕ => (2 * (n : ℤ) + 1)) ?_ ?_ hfin
    · exact_mod_cast this
    · rintro n ⟨hn, hn1, hnN⟩
      obtain ⟨-, k, hk⟩ := (mem_iff hb n).1 hn
      refine ⟨by simp only; omega, ?_, k, by simp only; rw [hk, hh]; ring⟩
      have : (n : ℝ) ≤ N := by exact_mod_cast hnN
      have : (1 : ℝ) ≤ n := by exact_mod_cast hn1
      push_cast; linarith
    · intro n1 _ n2 _ he
      simp only at he
      omega

lemma case_iii_inf {a b : ℕ} (ha : 0 < a) (hb : 0 < b) (hsq : ¬ IsSquare a) :
    triHits a b = ∅ ∨ (triHits a b).Infinite := by
  rcases Set.eq_empty_or_nonempty (triHits a b) with h0 | ⟨n0, hn0⟩
  · exact Or.inl h0
  right
  have haZ : (0 : ℤ) < a := by exact_mod_cast ha
  obtain ⟨x, y, hx, hy, hpell⟩ := pell_pos haZ (not_isSquare_int hsq)
  -- the step `n ↦ n'`
  have step : ∀ n ∈ triHits a b, ∃ n' ∈ triHits a b, n < n' := by
    intro n hn
    obtain ⟨hn0, k, hk⟩ := (mem_iff hb n).1 hn
    set K : ℤ := |k|
    have hK : 0 ≤ K := abs_nonneg k
    have hK2 : K ^ 2 = (a : ℤ) * (2 * n + 1) ^ 2 + (8 * b + 1 - a) := by rw [sq_abs]; exact hk
    set n' : ℤ := n + K * x * y + (2 * n + 1) * a * y ^ 2 with hn'
    have hy2 : (1 : ℤ) ≤ y ^ 2 := by nlinarith
    have hgt : (n : ℤ) < n' := by
      have : 0 ≤ K * x * y := by positivity
      have : (1 : ℤ) ≤ (2 * n + 1) * a * y ^ 2 := by
        have : (1 : ℤ) ≤ (2 * n + 1) * a := by nlinarith
        nlinarith
      linarith
    refine ⟨n'.toNat, ?_, by omega⟩
    have hcast : ((n'.toNat : ℕ) : ℤ) = n' := Int.toNat_of_nonneg (by linarith)
    rw [mem_iff hb]
    refine ⟨by omega, K * (1 + 2 * a * y ^ 2) + a * (2 * n + 1) * (2 * x * y), ?_⟩
    rw [hcast, hn']
    linear_combination hK2 + (-4 * (a : ℤ) * y ^ 2 * (K ^ 2 - a * (2 * n + 1) ^ 2)) * hpell
  apply Set.infinite_of_forall_exists_gt
  intro m
  induction m with
  | zero => exact ⟨n0, hn0, hn0.1⟩
  | succ m ih =>
    obtain ⟨n, hn, hmn⟩ := ih
    obtain ⟨n', hn', hnn'⟩ := step n hn
    exact ⟨n', hn', by omega⟩

/-- Under the negation of (i), the counting function is `O(log N)`. -/
lemma log_bound_of_not_i {a b : ℕ} (ha : 0 < a) (hb : 0 < b)
    (hn : ¬ ∃ c : ℕ, a = (2 * c + 1) ^ 2 ∧ (b : ℝ) = tri c) :
    ∃ C : ℝ, ∀ N : ℕ, 2 ≤ N → ((triHits a b ∩ Set.Icc 1 N).ncard : ℝ) ≤ C * Real.log N := by
  by_cases hsq : IsSquare a
  · have hF := case_ii ha hb hsq hn
    refine ⟨(triHits a b).ncard / Real.log 2, fun N hN => ?_⟩
    have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
    have hlN : Real.log 2 ≤ Real.log N := Real.log_le_log (by norm_num) (by exact_mod_cast hN)
    have h1 : ((triHits a b ∩ Set.Icc 1 N).ncard : ℝ) ≤ (triHits a b).ncard := by
      exact_mod_cast Set.ncard_le_ncard Set.inter_subset_left hF
    calc _ ≤ ((triHits a b).ncard : ℝ) := h1
      _ = (triHits a b).ncard / Real.log 2 * Real.log 2 := by field_simp
      _ ≤ _ := by gcongr
  · exact case_iii_log ha hb hsq

/-- Soundness of the square test used for the examples. -/
lemma not_sq_of_between {M k : ℕ} (h1 : k * k < M) (h2 : M < (k + 1) * (k + 1)) :
    ¬ ∃ j : ℤ, j ^ 2 = M := by
  rintro ⟨j, hj⟩
  have hj' : j.natAbs * j.natAbs = M := by
    have : ((j.natAbs * j.natAbs : ℕ) : ℤ) = M := by
      rw [Nat.cast_mul, ← sq, Int.natAbs_sq]; exact hj
    exact_mod_cast this
  rcases le_or_gt j.natAbs k with h | h
  · have := Nat.mul_le_mul h h; omega
  · have h' : k + 1 ≤ j.natAbs := h
    have := Nat.mul_le_mul h' h'; omega

/-- Bisection square root (any output is fine: the results are checked). -/
def bis (M : ℕ) : ℕ → ℕ → ℕ → ℕ
  | 0, lo, _ => lo
  | f + 1, lo, hi => if hi ≤ lo + 1 then lo else
      if ((lo + hi) / 2) * ((lo + hi) / 2) ≤ M then bis M f ((lo + hi) / 2) hi
      else bis M f lo ((lo + hi) / 2)

/-- Certificate check for membership (`mem = true`) or nonmembership. -/
def chk (a b n : ℕ) (mem : Bool) : Bool :=
  let M := 4 * a * n * (n + 1) + 8 * b + 1
  let k := bis M 64 0 (M + 1)
  if mem then decide (k * k = M) else decide (k * k < M ∧ M < (k + 1) * (k + 1))

lemma M_eq (a b n : ℕ) : (((4 * a * n * (n + 1) + 8 * b + 1 : ℕ)) : ℤ) =
    (a : ℤ) * (2 * n + 1) ^ 2 + (8 * b + 1 - a) := by push_cast; ring

lemma window_eq {a b B : ℕ} (hb : 0 < b) (L : List ℕ) (hL : ∀ n ∈ L, 1 ≤ n ∧ n ≤ B)
    (hc : ∀ n < B + 1, n = 0 ∨ chk a b n (decide (n ∈ L)) = true) :
    triHits a b ∩ Set.Icc 1 B = {n | n ∈ L} := by
  ext n
  simp only [Set.mem_inter_iff, Set.mem_Icc, Set.mem_setOf_eq, mem_iff hb]
  constructor
  · rintro ⟨⟨hn, hk⟩, h1, h2⟩
    by_contra hnL
    rcases hc n (by omega) with h0 | hc'
    · omega
    · simp only [chk, hnL, decide_false, Bool.false_eq_true, if_false, decide_eq_true_eq] at hc'
      exact not_sq_of_between hc'.1 hc'.2 (by rw [M_eq]; exact hk)
  · intro hnL
    obtain ⟨h1, h2⟩ := hL n hnL
    rcases hc n (by omega) with h0 | hc'
    · omega
    · simp only [chk, hnL, decide_true, if_true, decide_eq_true_eq] at hc'
      generalize bis _ _ _ _ = k at hc'
      refine ⟨⟨by omega, k, ?_⟩, h1, h2⟩
      rw [← M_eq, ← hc']; push_cast; ring

end Trich

end Retri

namespace Retri

open Trich

theorem thm_trichotomy : Stmt_thm_trichotomy := by
  intro a b ha hb
  exact ⟨case_i, fun h => case_ii ha hb h.1 h.2,
    fun h => ⟨case_iii_log ha hb h, case_iii_inf ha hb h⟩⟩

end Retri

namespace Retri

open Trich Filter

theorem trichotomy_cor : Stmt_trichotomy_cor := by
  intro a b ha hb
  have h2 : (∃ δ : ℝ, 0 < δ ∧ ∃ᶠ N : ℕ in atTop, δ * N ≤ ((triHits a b ∩ Set.Icc 1 N).ncard : ℝ)) →
      ∃ c : ℕ, a = (2 * c + 1) ^ 2 ∧ (b : ℝ) = tri c := by
    rintro ⟨δ, hδ, hfr⟩
    by_contra hn
    obtain ⟨C, hC⟩ := log_bound_of_not_i ha hb hn
    have hc : 0 < δ / (|C| + 1) := by positivity
    have hev : ∀ᶠ N : ℕ in atTop, ‖Real.log N‖ ≤ δ / (|C| + 1) * ‖((N : ℕ) : ℝ)‖ :=
      tendsto_natCast_atTop_atTop.eventually (Real.isLittleO_log_id_atTop.bound hc)
    obtain ⟨N, h1, h2, h3⟩ := (hfr.and_eventually (hev.and (eventually_ge_atTop 2))).exists
    have hNR : (2 : ℝ) ≤ N := by exact_mod_cast h3
    have hb1 := hC N h3
    rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_pos (by linarith : (0 : ℝ) < N)] at h2
    have hk : |C| * (δ / (|C| + 1)) < δ := by
      rw [mul_div_assoc', div_lt_iff₀ (by positivity)]; nlinarith [abs_nonneg C]
    have : C * Real.log N ≤ |C| * (δ / (|C| + 1) * N) := by
      calc C * Real.log N ≤ |C * Real.log N| := le_abs_self _
        _ = |C| * |Real.log N| := abs_mul _ _
        _ ≤ _ := mul_le_mul_of_nonneg_left h2 (abs_nonneg _)
    nlinarith
  refine ⟨?_, h2, ?_⟩
  · intro hfr
    by_contra hn
    obtain ⟨C, hC⟩ := log_bound_of_not_i ha hb hn
    obtain ⟨N, h1, h2⟩ := ((hfr C).and_eventually (eventually_ge_atTop 2)).exists
    linarith [hC N h2]
  · intro r d hd hAP
    apply h2
    refine ⟨1 / (2 * d), by positivity, ?_⟩
    rw [frequently_atTop]
    intro m
    refine ⟨r + (m + r) * d, by nlinarith, ?_⟩
    have hfin : (triHits a b ∩ Set.Icc 1 (r + (m + r) * d)).Finite :=
      (Set.finite_Icc _ _).subset Set.inter_subset_right
    have hle := Set.ncard_le_ncard_of_injOn (s := ((Finset.range (m + r + 1) : Finset ℕ) : Set ℕ))
      (fun k => r + k * d) ?_ ?_ hfin
    · rw [Set.ncard_coe_finset, Finset.card_range] at hle
      have hleR : ((m + r + 1 : ℕ) : ℝ) ≤
          ((triHits a b ∩ Set.Icc 1 (r + (m + r) * d)).ncard : ℝ) := by exact_mod_cast hle
      refine le_trans ?_ hleR
      have hdR : (1 : ℝ) ≤ d := by exact_mod_cast hd
      rw [div_mul_eq_mul_div, div_le_iff₀ (by positivity)]
      push_cast
      nlinarith
    · intro k hk
      simp only [Finset.coe_range, Set.mem_Iio] at hk
      have hm := hAP k
      refine ⟨hm, ?_, ?_⟩
      · show 1 ≤ r + k * d
        have := hm.1; omega
      · show r + k * d ≤ r + (m + r) * d
        exact Nat.add_le_add_left (Nat.mul_le_mul_right _ (by omega)) r
    · intro k1 _ k2 _ he
      simp only at he
      have : k1 * d = k2 * d := by omega
      exact Nat.eq_of_mul_eq_mul_right hd this

theorem trichotomy_examples : Stmt_trichotomy_examples := by
  have e21 := window_eq (a := 2) (b := 1) (B := 900) (by norm_num)
    [1, 4, 9, 26, 55, 154, 323, 900] (by decide) (by decide +kernel)
  have e31 := window_eq (a := 3) (b := 1) (B := 494) (by norm_num)
    [2, 9, 35, 132, 494] (by decide) (by decide +kernel)
  have e43 := window_eq (a := 4) (b := 3) (B := 21) (by norm_num) [2] (by decide) (by decide)
  simp only [Nat.cast_ofNat, Nat.cast_one] at e21 e31 e43
  refine ⟨?_, ?_, ?_, ?_⟩
  · rw [e21]; ext n; simp
  · rw [e31]; ext n; simp
  · have hsub : triHits 4 3 ⊆ Set.Icc 1 21 := by
      intro n hn
      have hn' : n ∈ triHits ((4 : ℕ) : ℝ) ((3 : ℕ) : ℝ) := by simpa using hn
      refine ⟨hn.1, ?_⟩
      have := sq_bound (a := 4) (b := 3) (x := 2) (by norm_num) (by norm_num) (by norm_num)
        (by norm_num) hn'
      norm_num at this; omega
    rw [← Set.inter_eq_left.2 hsub, e43]; ext n; simp
  · ext n
    simp only [Set.mem_empty_iff_false, iff_false]
    intro hn
    have hn' : n ∈ triHits ((5 : ℕ) : ℝ) ((2 : ℕ) : ℝ) := by simpa using hn
    obtain ⟨-, k, hk⟩ := (mem_iff (by norm_num) n).1 hn'
    have := congrArg (Int.cast : ℤ → ZMod 5) hk
    push_cast at this
    have h5 : (5 : ZMod 5) = 0 := rfl
    rw [h5] at this
    have key : ∀ z w : ZMod 5, z ^ 2 ≠ 0 * w + (8 * 2 + 1 - 0) := by decide
    exact key _ _ this

end Retri


==> anc/lean_formalization/Retriangular/Proofs/TwoSquares.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Sums of two squares: shared lemmas

Closure of `Σ` under products, the local obstruction at a prime `ℓ ≡ 3 (mod 4)`
(used in Theorem 6.7 and Proposition 7.10(c)), and existence of such primes.
-/
import Retriangular.Statements

namespace Retri.TwoSq

lemma mul_mem {m n : ℤ} (hm : m ∈ sumTwoSq) (hn : n ∈ sumTwoSq) : m * n ∈ sumTwoSq := by
  obtain ⟨x, y, rfl⟩ := hm
  obtain ⟨u, v, rfl⟩ := hn
  exact ⟨x * u - y * v, x * v + y * u, by ring⟩

lemma nonneg {n : ℤ} (h : n ∈ sumTwoSq) : 0 ≤ n := by
  obtain ⟨x, y, rfl⟩ := h; positivity

lemma mem_nat_iff (n : ℕ) : (n : ℤ) ∈ sumTwoSq ↔ ∃ x y : ℕ, n = x ^ 2 + y ^ 2 := by
  constructor
  · rintro ⟨x, y, h⟩
    refine ⟨x.natAbs, y.natAbs, ?_⟩
    have : ((n : ℕ) : ℤ) = ((x.natAbs ^ 2 + y.natAbs ^ 2 : ℕ) : ℤ) := by
      push_cast; rw [sq_abs, sq_abs]; exact h
    exact_mod_cast this
  · rintro ⟨x, y, h⟩; exact ⟨x, y, by rw [h]; push_cast; ring⟩

/-- A prime `ℓ ≡ 3 (mod 4)` dividing `x² + y²` divides `x` and `y`. -/
lemma dvd_of_dvd_sq_add_sq {ℓ : ℕ} (hℓ : ℓ.Prime) (h3 : ℓ % 4 = 3) {x y : ℤ}
    (h : (ℓ : ℤ) ∣ x ^ 2 + y ^ 2) : (ℓ : ℤ) ∣ x ∧ (ℓ : ℤ) ∣ y := by
  haveI := Fact.mk hℓ
  have h0 : ((x ^ 2 + y ^ 2 : ℤ) : ZMod ℓ) = 0 := (ZMod.intCast_zmod_eq_zero_iff_dvd _ _).2 h
  push_cast at h0
  have hy : (y : ZMod ℓ) = 0 := by
    by_contra hy
    exact ZMod.mod_four_ne_three_of_sq_eq_neg_sq' (x := (x : ZMod ℓ)) hy (by linear_combination h0) h3
  have hx : (x : ZMod ℓ) = 0 := by
    rw [hy] at h0; simpa using h0
  exact ⟨(ZMod.intCast_zmod_eq_zero_iff_dvd _ _).1 hx, (ZMod.intCast_zmod_eq_zero_iff_dvd _ _).1 hy⟩

/-- An integer divisible by a prime `ℓ ≡ 3 (mod 4)` exactly once is not in `Σ`. -/
lemma not_mem_of_dvd {ℓ : ℕ} (hℓ : ℓ.Prime) (h3 : ℓ % 4 = 3) {n : ℤ}
    (h1 : (ℓ : ℤ) ∣ n) (h2 : ¬ (ℓ : ℤ) ^ 2 ∣ n) : n ∉ sumTwoSq := by
  rintro ⟨x, y, rfl⟩
  obtain ⟨⟨u, rfl⟩, ⟨v, rfl⟩⟩ := dvd_of_dvd_sq_add_sq hℓ h3 h1
  exact h2 ⟨u ^ 2 + v ^ 2, by ring⟩

/-- Arbitrarily large primes `ℓ ≡ 3 (mod 4)` (Dirichlet). -/
lemma exists_prime_three_mod_four (n : ℕ) : ∃ ℓ > n, ℓ.Prime ∧ ℓ % 4 = 3 := by
  obtain ⟨p, hp, hpp, h⟩ :=
    Nat.forall_exists_prime_gt_and_eq_mod (q := 4) (a := 3) (IsUnit.of_mul_eq_one (a := (3 : ZMod 4)) 3 (by decide)) n
  refine ⟨p, hp, hpp, ?_⟩
  have := congrArg ZMod.val h
  rw [ZMod.val_natCast] at this
  exact this

/-- If `ℓ > |z|` and `z ≠ 0` then `ℓ ∤ z`. -/
lemma not_dvd_of_lt {ℓ : ℕ} {z : ℤ} (hz : z ≠ 0) (hlt : z.natAbs < ℓ) : ¬ (ℓ : ℤ) ∣ z := by
  intro hd
  have := Int.natAbs_dvd_natAbs.2 hd
  simp only [Int.natAbs_natCast] at this
  have := Nat.le_of_dvd (Int.natAbs_pos.2 hz) this
  omega

/-- **Local obstruction.** For a prime `ℓ ≡ 3 (mod 4)` with `ℓ ∤ a h` there is
`m = x² + y²` with `x` odd and `y` even such that `a m + h ∉ Σ`. -/
lemma local_obstruction {ℓ : ℕ} (hℓ : ℓ.Prime) (h3 : ℓ % 4 = 3) {a h : ℤ}
    (ha : ¬ (ℓ : ℤ) ∣ a) (hh : ¬ (ℓ : ℤ) ∣ h) :
    ∃ x y : ℤ, Odd x ∧ Even y ∧ a * (x ^ 2 + y ^ 2) + h ∉ sumTwoSq := by
  haveI := Fact.mk hℓ
  have haZ : (a : ZMod ℓ) ≠ 0 := fun h0 => ha ((ZMod.intCast_zmod_eq_zero_iff_dvd _ _).1 h0)
  have hhZ : (h : ZMod ℓ) ≠ 0 := fun h0 => hh ((ZMod.intCast_zmod_eq_zero_iff_dvd _ _).1 h0)
  obtain ⟨u, v, huv⟩ := ZMod.sq_add_sq ℓ (-(h : ZMod ℓ) / a)
  have key : ∃ u v : ZMod ℓ, u ≠ 0 ∧ u ^ 2 + v ^ 2 = -(h : ZMod ℓ) / a := by
    by_cases hu : u = 0
    · refine ⟨v, u, ?_, by rw [← huv]; ring⟩
      rintro rfl
      have : -(h : ZMod ℓ) / a = 0 := by rw [← huv, hu]; ring
      rw [div_eq_zero_iff, neg_eq_zero] at this
      tauto
    · exact ⟨u, v, hu, huv⟩
  clear huv u v
  obtain ⟨u, v, hu, huv⟩ := key
  have hodd : Odd (ℓ : ℤ) := by
    rw [Int.odd_iff]; omega
  obtain ⟨x0, hx0, hx0c⟩ : ∃ x0 : ℤ, Odd x0 ∧ (x0 : ZMod ℓ) = u := by
    rcases Int.even_or_odd (u.val : ℤ) with he | ho
    · exact ⟨u.val + ℓ, he.add_odd hodd, by simp⟩
    · exact ⟨u.val, ho, by simp⟩
  obtain ⟨y0, hy0, hy0c⟩ : ∃ y0 : ℤ, Even y0 ∧ (y0 : ZMod ℓ) = v := by
    rcases Int.even_or_odd (v.val : ℤ) with he | ho
    · exact ⟨v.val, he, by simp⟩
    · exact ⟨v.val + ℓ, ho.add_odd hodd, by simp⟩
  have hdiv : ∀ t : ℤ, (ℓ : ℤ) ∣ a * ((x0 + 2 * ℓ * t) ^ 2 + y0 ^ 2) + h := by
    intro t
    rw [← ZMod.intCast_zmod_eq_zero_iff_dvd]
    push_cast
    rw [hx0c, hy0c, ZMod.natCast_self, mul_zero, zero_mul, add_zero, huv]
    field_simp
    ring
  have hpr : Prime (ℓ : ℤ) := Nat.prime_iff_prime_int.mp hℓ
  by_cases H : (ℓ : ℤ) ^ 2 ∣ a * (x0 ^ 2 + y0 ^ 2) + h
  · refine ⟨x0 + 2 * ℓ, y0, hx0.add_even (by simp), hy0, ?_⟩
    apply not_mem_of_dvd hℓ h3 (by simpa using hdiv 1)
    intro H2
    have h4 : (ℓ : ℤ) * ℓ ∣ (ℓ : ℤ) * (4 * a * (x0 + ℓ)) := by
      have := dvd_sub H2 H
      rw [← pow_two]
      convert this using 1; ring
    have h5 : (ℓ : ℤ) ∣ 4 * a * (x0 + ℓ) :=
      (mul_dvd_mul_iff_left (by exact_mod_cast hℓ.ne_zero)).1 h4
    rcases hpr.dvd_mul.1 h5 with h6 | h6
    · rcases hpr.dvd_mul.1 h6 with h7 | h7
      · have : ℓ ∣ 4 := Int.natCast_dvd_natCast.mp (by exact_mod_cast h7)
        have := Nat.le_of_dvd (by norm_num) this
        interval_cases ℓ <;> simp_all
      · exact ha h7
    · apply hu
      rw [← hx0c, ZMod.intCast_zmod_eq_zero_iff_dvd]
      have := dvd_sub h6 (dvd_refl (ℓ : ℤ))
      simpa using this
  · exact ⟨x0, y0, hx0, hy0, not_mem_of_dvd hℓ h3 (by simpa using hdiv 0) H⟩

end Retri.TwoSq


==> anc/lean_formalization/Retriangular/Proofs/TwoTriangular.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Section 6.4: sums of two triangular numbers

`N ∈ 𝒮 ⟺ N ≥ 0 ∧ 4N+1 ∈ Σ`, Theorem 6.7 and Remark 6.8.
-/
import Retriangular.Proofs.TwoSquares

namespace Retri

namespace TwoTri

lemma mem_iff (N : ℤ) : N ∈ twoTriSet ↔ ∃ i j : ℕ, 2 * N = (i : ℤ) * (i + 1) + j * (j + 1) := by
  simp only [twoTriSet, Set.mem_setOf_eq, tri]
  constructor
  · rintro ⟨i, j, h⟩
    refine ⟨i, j, ?_⟩
    have : ((2 * N : ℤ) : ℝ) = (((i : ℤ) * (i + 1) + j * (j + 1) : ℤ) : ℝ) := by
      push_cast; linarith
    exact_mod_cast this
  · rintro ⟨i, j, h⟩
    refine ⟨i, j, ?_⟩
    have : ((2 * N : ℤ) : ℝ) = (((i : ℤ) * (i + 1) + j * (j + 1) : ℤ) : ℝ) := by rw [h]
    push_cast at this; linarith

/-- The converse direction for `Y < X`. -/
lemma aux (N : ℤ) (X Y : ℕ) (hlt : Y < X) (h : 4 * N + 1 = (X : ℤ) ^ 2 + (Y : ℤ) ^ 2) :
    N ∈ twoTriSet := by
  rcases Nat.even_or_odd (X + Y) with ⟨k, hk⟩ | ⟨k, hk⟩
  · exfalso
    have hk' : (X : ℤ) + Y = 2 * k := by exact_mod_cast (by omega : X + Y = 2 * k)
    have e : 4 * N + 1 = 2 * (2 * k * k - X * Y) := by
      linear_combination h + ((X : ℤ) + Y + 2 * k) * hk'
    omega
  · rw [mem_iff]
    refine ⟨k, k - Y, ?_⟩
    have hX : (X : ℤ) = 2 * k + 1 - Y := by omega
    have hj : ((k - Y : ℕ) : ℤ) = k - Y := by omega
    rw [hj]
    rw [hX] at h
    have e : 2 * (2 * N) = 2 * ((k : ℤ) * (k + 1) + (k - Y) * (k - Y + 1)) := by
      linear_combination h
    linarith

end TwoTri

theorem twoTri_char : Stmt_twoTri_char := by
  intro N
  constructor
  · intro hN
    obtain ⟨i, j, h⟩ := (TwoTri.mem_iff N).1 hN
    refine ⟨by nlinarith [sq_nonneg ((i : ℤ)), sq_nonneg ((j : ℤ))], ?_⟩
    exact ⟨i + j + 1, i - j, by linear_combination 2 * h⟩
  · rintro ⟨hN, x, y, hxy⟩
    have hxy' : 4 * N + 1 = (x.natAbs : ℤ) ^ 2 + (y.natAbs : ℤ) ^ 2 := by
      rw [Int.natAbs_sq, Int.natAbs_sq]; exact hxy
    rcases lt_trichotomy x.natAbs y.natAbs with hlt | heq | hgt
    · exact TwoTri.aux N _ _ hlt (by rw [hxy']; ring)
    · exfalso
      rw [heq] at hxy'
      omega
    · exact TwoTri.aux N _ _ hgt hxy'

theorem thm_two : Stmt_thm_two := by
  intro a b ha
  constructor
  · intro H
    obtain ⟨h, hh⟩ : ∃ h : ℤ, h = 4 * b + 1 - a := ⟨_, rfl⟩
    have h0 : h = 0 := by
      by_contra hne
      obtain ⟨ℓ, hgt, hℓ, h3⟩ := TwoSq.exists_prime_three_mod_four (a + h.natAbs)
      have hla : ¬ (ℓ : ℤ) ∣ (a : ℤ) :=
        TwoSq.not_dvd_of_lt (by exact_mod_cast ha.ne') (by simp; omega)
      have hlh : ¬ (ℓ : ℤ) ∣ h := TwoSq.not_dvd_of_lt hne (by omega)
      obtain ⟨x, y, hx, hy, hnot⟩ := TwoSq.local_obstruction hℓ h3 hla hlh
      obtain ⟨k, rfl⟩ := hx
      obtain ⟨l, rfl⟩ := hy
      have hk : 0 ≤ k * (k + 1) := by
        rcases le_or_gt 0 k with h' | h'
        · nlinarith
        · nlinarith
      have hN : k ^ 2 + k + l ^ 2 ∈ twoTriSet :=
        (twoTri_char _).2 ⟨by nlinarith [sq_nonneg l], ⟨2 * k + 1, l + l, by ring⟩⟩
      have := ((twoTri_char _).1 (H _ hN)).2
      apply hnot
      convert this using 1
      rw [hh]; ring
    refine ⟨?_, ?_, by omega⟩
    · unfold Int.ModEq; omega
    · have h00 : (0 : ℤ) ∈ twoTriSet := (TwoTri.mem_iff 0).2 ⟨0, 0, by norm_num⟩
      have := ((twoTri_char _).1 (H 0 h00)).2
      convert this using 1
      omega
  · rintro ⟨-, hS, hb⟩ N hN
    obtain ⟨hN0, hN1⟩ := (twoTri_char N).1 hN
    refine (twoTri_char _).2 ⟨?_, ?_⟩
    · have : (0 : ℤ) ≤ a * N := mul_nonneg (by positivity) hN0
      omega
    · convert TwoSq.mul_mem hS hN1 using 1
      linear_combination hb

theorem rem_two : Stmt_rem_two := by
  refine ⟨?_, ?_, ?_, ?_, ?_⟩
  · have := (thm_two 5 1 (by norm_num)).2
      ⟨by unfold Int.ModEq; norm_num, ⟨1, 2, by norm_num⟩, by norm_num⟩
    simpa using this
  · have := (thm_two 13 3 (by norm_num)).2
      ⟨by unfold Int.ModEq; norm_num, ⟨2, 3, by norm_num⟩, by norm_num⟩
    simpa using this
  · have := (thm_two 17 4 (by norm_num)).2
      ⟨by unfold Int.ModEq; norm_num, ⟨1, 4, by norm_num⟩, by norm_num⟩
    simpa using this
  · intro a N
    simp only [Aff.homothety, Aff.apply]
    ring
  · intro k
    have hk : 2 * (k * (k + 1) / 2) = k * (k + 1) :=
      Nat.mul_div_cancel' (Nat.even_mul_succ_self k).two_dvd
    have hk' : (2 : ℤ) * ((k * (k + 1) / 2 : ℕ) : ℤ) = (k : ℤ) * (k + 1) := by exact_mod_cast hk
    constructor
    · exact (TwoTri.mem_iff _).2 ⟨k, 0, by simp only [Nat.cast_zero]; linear_combination hk'⟩
    · refine (TwoTri.mem_iff _).2 ⟨k, 1, ?_⟩
      simp only [Nat.cast_add, Nat.cast_one]
      linear_combination hk'

end Retri


==> anc/lean_formalization/Retriangular/Statements.lean <==
/-
Copyright (c) 2026 Mateo Matijasevick. All rights reserved.
Released under Apache 2.0 license.

# Statements of the results of the paper

Every numbered result of the paper (and every precise claim made in the remarks,
examples, tables and figure captions) is stated here as a `Prop`.  The files in
`Retriangular/Proofs/` prove these propositions; `Retriangular.lean` collects them.
Keeping the statements in a separate file makes it easy to compare them with the paper
and guarantees that the proofs establish exactly these statements.
-/
import Retriangular.Defs

namespace Retri

open Filter Polynomial

/-! ## Section 1–2: triangular numbers -/

/-- Eq. (1.1), Euler's identity `(2c+1)² T_n + T_c = T_{(2c+1)n+c}` (valid for all reals). -/
def Stmt_euler : Prop :=
  ∀ c n : ℝ, (2 * c + 1) ^ 2 * tri n + tri c = tri ((2 * c + 1) * n + c)

/-- Eq. (2.1): `N ∈ 𝒯 ⟺ N ≥ 1 and 8N+1 is a perfect square`. -/
def Stmt_plutarch : Prop :=
  ∀ N : ℤ, (N : ℝ) ∈ triSet ↔ 1 ≤ N ∧ ∃ k : ℤ, 8 * N + 1 = k ^ 2

/-- The triangular numbers are the `3`-gonal numbers. -/
def Stmt_triSet_eq : Prop := triSet = polySet 3 ∧ ∀ x, tri x = poly 3 x

/-- Theorem 2.1. -/
def Stmt_thm_main : Prop :=
  ∀ a b : ℕ, 0 < a → 0 < b →
    ((∀ T ∈ triSet, (a : ℝ) * T + b ∈ triSet) ↔
      ∃ c : ℕ, 1 ≤ c ∧ a = (2 * c + 1) ^ 2 ∧ (b : ℝ) = tri c)

/-- Theorem 2.1, "in particular": the retriangular numbers are the odd squares `> 1`,
and `b` is determined by `a`. -/
def Stmt_retriangular : Prop :=
  (∀ a : ℕ, IsRetriangular a ↔ ∃ x : ℕ, Odd x ∧ 1 < x ∧ a = x ^ 2) ∧
  (∀ a b b' : ℕ, 0 < a → 0 < b → 0 < b' →
    (∀ T ∈ triSet, (a : ℝ) * T + b ∈ triSet) → (∀ T ∈ triSet, (a : ℝ) * T + b' ∈ triSet) →
    b = b')

/-! ## Section 3: the rigidity principle -/

/-- Lemma 3.1. -/
def Stmt_lem_squares : Prop :=
  (∀ F : ℝ[X], (∀ᶠ n : ℕ in atTop, ∃ y : ℤ, F.eval (n : ℝ) = (y : ℝ) ^ 2) →
      ∃ G : ℚ[X], F = (G.map (algebraMap ℚ ℝ)) ^ 2) ∧
  (∀ F : ℤ[X], (∀ᶠ n : ℕ in atTop, ∃ y : ℤ, F.eval (n : ℤ) = y ^ 2) → ∃ G : ℤ[X], F = G ^ 2)

/-- Proposition 3.2 (rigidity), direct part, with
`f(x) = l (x - ν)² + μ` and `g(x) = l' (x - ν')² + μ'`. -/
def Stmt_rigidity : Prop :=
  ∀ l ν μ l' ν' μ' a b : ℝ, 0 < l → 0 < l' → 0 < a →
    (∀ᶠ n : ℕ in atTop, ∃ m : ℕ, 0 < m ∧
        a * (l * ((n : ℝ) - ν) ^ 2 + μ) + b = l' * ((m : ℝ) - ν') ^ 2 + μ') →
    ∃ ρ : ℕ, 0 < ρ ∧ ∃ β : ℤ,
      a * l = (ρ : ℝ) ^ 2 * l' ∧ (β : ℝ) = ν' - ρ * ν ∧ a * μ + b = μ' ∧
      ∀ x : ℝ, a * (l * (x - ν) ^ 2 + μ) + b = l' * ((ρ * x + β) - ν') ^ 2 + μ'

/-- Proposition 3.2, converse part. -/
def Stmt_rigidity_converse : Prop :=
  ∀ (l ν μ l' ν' μ' a b : ℝ) (ρ : ℕ) (β : ℤ),
    a * l = (ρ : ℝ) ^ 2 * l' → (β : ℝ) = ν' - ρ * ν → a * μ + b = μ' →
    ∀ x : ℝ, a * (l * (x - ν) ^ 2 + μ) + b = l' * ((ρ * x + β) - ν') ^ 2 + μ'

/-- Corollary 3.3. -/
def Stmt_cor_strong : Prop :=
  ∀ a b : ℝ, 0 < a → (∀ᶠ n : ℕ in atTop, a * tri n + b ∈ triSet) →
    ∃ c : ℕ, a = (2 * c + 1) ^ 2 ∧ b = tri c ∧
      ∀ n : ℤ, a * tri n + b = tri ((2 * c + 1) * n + c)

/-- Section 3.1: `Λ(x,y) = (ρx+β, ay+b)` maps the graph of `f` onto the graph of `g`
iff `aλ = ρ²λ'` and `Λ` maps the vertex of `f` to the vertex of `g`. -/
def Stmt_geom_graph : Prop :=
  ∀ l ν μ l' ν' μ' ρ β a b : ℝ, 0 < l → 0 < l' → ρ ≠ 0 →
    ((fun p : ℝ × ℝ => (ρ * p.1 + β, a * p.2 + b)) '' {p | p.2 = l * (p.1 - ν) ^ 2 + μ} =
        {p | p.2 = l' * (p.1 - ν') ^ 2 + μ'} ↔
      a * l = ρ ^ 2 * l' ∧ ρ * ν + β = ν' ∧ a * μ + b = μ')

/-- Section 3.1: such a `Λ` induces a map `f(ℕ) → g(ℕ)` as soon as, for each `n`, one of
`ρn+β` and `2ν'-ρn-β` lies in `ℕ`. -/
def Stmt_geom_induced : Prop :=
  ∀ l ν μ l' ν' μ' ρ β a b : ℝ,
    a * l = ρ ^ 2 * l' → ρ * ν + β = ν' → a * μ + b = μ' →
    ∀ n : ℝ, (∃ m : ℕ, 0 < m ∧ ((m : ℝ) = ρ * n + β ∨ (m : ℝ) = 2 * ν' - ρ * n - β)) →
      ∃ m : ℕ, 0 < m ∧ a * (l * (n - ν) ^ 2 + μ) + b = l' * ((m : ℝ) - ν') ^ 2 + μ'

/-- Section 3.1: the Euler maps are homotheties (ratio `u²` about `-1/8` on values,
ratio `u` about `-1/2` on indices), and `κ(N) = 8N+1` maps `𝒯` bijectively onto the
odd squares `> 1` with `κ ∘ E_u = u² κ`. -/
def Stmt_geom_euler : Prop :=
  (∀ u N : ℝ, E 3 u N = Aff.homothety (-1 / 8) (u ^ 2) N) ∧
  (∀ u n : ℝ, tri (Aff.homothety (-1 / 2) u n) = E 3 u (tri n)) ∧
  Set.BijOn (fun N : ℝ => 8 * N + 1) triSet {y | ∃ k : ℕ, Odd k ∧ 1 < k ∧ y = (k : ℝ) ^ 2} ∧
  (∀ u N : ℝ, 8 * E 3 u N + 1 = u ^ 2 * (8 * N + 1))

/-- Figure 1(b): `9T + 4` is never triangular. -/
def Stmt_fig_9T4 : Prop := ∀ T ∈ triSet, 9 * T + 4 ∉ triSet

/-! ## Section 4: polygonal numbers -/

/-- Diophantus' identity (4.1) and the vertex form of `P_s`. -/
def Stmt_diophantus : Prop :=
  ∀ (s : ℕ) (x : ℝ), 3 ≤ s →
    8 * ((s : ℝ) - 2) * poly s x + ((s : ℝ) - 4) ^ 2 = (2 * ((s : ℝ) - 2) * x - ((s : ℝ) - 4)) ^ 2 ∧
    poly s x = lam s * (x - nu s) ^ 2 + mu s

/-- The values of `M_s`, `p_s` and `ν_s = p_s / M_s` in lowest terms (Section 4). -/
def Stmt_M_values : Prop :=
  (∀ s : ℕ, 3 ≤ s →
    nu s = (pnum s : ℝ) / (M s : ℝ) ∧ 0 < M s ∧ Int.gcd (pnum s) (M s) = 1 ∧
    (s % 2 = 1 → M s = 2 * (s - 2)) ∧ (s % 4 = 2 → M s = s - 2) ∧
    (s % 4 = 0 → M s = (s - 2) / 2) ∧ (pnum s : ℤ) * Nat.gcd s 4 = (s : ℤ) - 4) ∧
  (List.map M [3, 4, 5, 6, 7, 8, 9, 10, 11, 12] = [2, 1, 6, 4, 10, 3, 14, 8, 18, 5])

/-- Theorem 4.1, direct part (hypothesis only for large `P ∈ 𝒫_s`). -/
def Stmt_thm_polygonal : Prop :=
  ∀ (s : ℕ) (a b : ℝ), 3 ≤ s → 0 < a →
    (∀ᶠ n : ℕ in atTop, a * poly s n + b ∈ polySet s) →
    ∃ x : ℕ, 0 < x ∧ x ≡ 1 [MOD M s] ∧ a = (x : ℝ) ^ 2 ∧ b = bs s x

/-- Theorem 4.1, converse part. -/
def Stmt_thm_polygonal_converse : Prop :=
  ∀ s x j : ℕ, 3 ≤ s → x = 1 + j * M s →
    bs s x = poly s ((-(j : ℤ) * pnum s : ℤ) : ℝ) ∧
    (∀ n : ℤ, (x : ℝ) ^ 2 * poly s n + bs s x = poly s (((x : ℤ) * n - j * pnum s : ℤ) : ℝ)) ∧
    (∀ n : ℕ, 0 < n → 0 < (x : ℤ) * n - j * pnum s) ∧
    ∀ y ∈ polySet s, E s x y ∈ polySet s

/-- Theorem A. -/
def Stmt_thmA : Prop :=
  ∀ (s : ℕ) (a b : ℝ), 3 ≤ s → 0 < a →
    ((∀ y ∈ polySet s, a * y + b ∈ polySet s) ↔
      ∃ x : ℕ, 0 < x ∧ x ≡ 1 [MOD M s] ∧ a = (x : ℝ) ^ 2 ∧ b = bs s x)

/-- Corollary 4.2. -/
def Stmt_cor_resgonal : Prop :=
  (∀ s a : ℕ, 3 ≤ s → s ≠ 4 → (IsResgonal s a ↔ ∃ x : ℕ, 1 < x ∧ x ≡ 1 [MOD M s] ∧ a = x ^ 2)) ∧
  (∀ s a b b' : ℕ, 3 ≤ s → 0 < a →
    (∀ y ∈ polySet s, (a : ℝ) * y + b ∈ polySet s) →
    (∀ y ∈ polySet s, (a : ℝ) * y + b' ∈ polySet s) → b = b') ∧
  (∀ a : ℕ, ¬ IsResgonal 4 a)

/-- Table 1: the smallest nontrivial self-map of `𝒫_s` for `s = 3, …, 12`. -/
def Stmt_table_self : Prop :=
  (∀ n : ℝ, 9 * poly 3 n + 1 = poly 3 (3 * n + 1)) ∧
  (∀ n : ℝ, 49 * poly 5 n + 2 = poly 5 (7 * n - 1)) ∧
  (∀ n : ℝ, 25 * poly 6 n + 3 = poly 6 (5 * n - 1)) ∧
  (∀ n : ℝ, 121 * poly 7 n + 27 = poly 7 (11 * n - 3)) ∧
  (∀ n : ℝ, 16 * poly 8 n + 5 = poly 8 (4 * n - 1)) ∧
  (∀ n : ℝ, 225 * poly 9 n + 100 = poly 9 (15 * n - 5)) ∧
  (∀ n : ℝ, 81 * poly 10 n + 45 = poly 10 (9 * n - 3)) ∧
  (∀ n : ℝ, 361 * poly 11 n + 245 = poly 11 (19 * n - 7)) ∧
  (∀ n : ℝ, 36 * poly 12 n + 28 = poly 12 (6 * n - 2)) ∧
  -- the listed `x` is the smallest `x > 1` with `x ≡ 1 (mod M_s)`
  (List.map (fun s => M s + 1) [3, 5, 6, 7, 8, 9, 10, 11, 12] = [3, 7, 5, 11, 4, 15, 9, 19, 6]) ∧
  -- the intro examples
  (∀ y ∈ polySet 5, 49 * y + 2 ∈ polySet 5) ∧ (∀ y ∈ polySet 8, 16 * y + 5 ∈ polySet 8)

/-- Remark 4.3. -/
def Stmt_rem_poly : Prop :=
  (∀ s : ℕ, 3 ≤ s →
    ((∃ x : ℕ, Even x ∧ 0 < x ∧ x ≡ 1 [MOD M s]) ↔ Odd (M s)) ∧ (Odd (M s) ↔ s % 4 = 0)) ∧
  (∀ (s : ℕ) (x y N : ℝ), E s x (E s y N) = E s (x * y) N) ∧
  (∀ (s : ℕ) (x y : ℝ), Eaff s x * Eaff s y = Eaff s (x * y))

/-- Proposition 4.4 (generalized polygonal numbers). -/
def Stmt_prop_generalized : Prop :=
  ∀ (s : ℕ) (a b : ℝ), 3 ≤ s → 0 < a →
    ((∀ y ∈ genPolySet s, a * y + b ∈ genPolySet s) ↔
      ∃ x : ℕ, 0 < x ∧ ((x : ℤ) ≡ 1 [ZMOD M s] ∨ (x : ℤ) ≡ -1 [ZMOD M s]) ∧
        a = (x : ℝ) ^ 2 ∧ b = bs s x)

/-- The remark after Proposition 4.4 on generalized pentagonal numbers. -/
def Stmt_gen_pentagonal : Prop :=
  (∀ n : ℝ, 24 * poly 5 n + 1 = (6 * n - 1) ^ 2) ∧
  (∀ x : ℕ, 0 < x →
    ((∀ y ∈ genPolySet 5, (x : ℝ) ^ 2 * y + ((x : ℝ) ^ 2 - 1) / 24 ∈ genPolySet 5) ↔
      Nat.Coprime x 6)) ∧
  (∀ x : ℕ, 0 < x →
    ((∀ y ∈ polySet 5, (x : ℝ) ^ 2 * y + ((x : ℝ) ^ 2 - 1) / 24 ∈ polySet 5) ↔ x ≡ 1 [MOD 6]))

/-- Proposition 4.5 (reflection). -/
def Stmt_prop_reflection : Prop :=
  (∀ s x : ℕ, 3 ≤ s → 0 < x → x ≡ 1 [MOD M s] → ∀ N : ℕ, 0 < N →
    ((N : ℝ) ∈ polySet s ↔ E s x N ∈ polySet s)) ∧
  (∀ N : ℕ, 0 < N → ((N : ℝ) ∈ triSet ↔ 9 * (N : ℝ) + 1 ∈ triSet))

/-! ## Section 5: maps between polygonal families -/

/-- Theorem 5.1, main equivalence. -/
def Stmt_thm_between : Prop :=
  ∀ (s t : ℕ) (a b : ℝ), 3 ≤ s → 3 ≤ t → 0 < a →
    ((∀ y ∈ polySet s, a * y + b ∈ polySet t) ↔
      ∃ ρ : ℕ, 0 < ρ ∧ ∃ β : ℤ, (β : ℝ) = nu t - ρ * nu s ∧
        a = (ρ : ℝ) ^ 2 * ((t : ℝ) - 2) / ((s : ℝ) - 2) ∧ b = poly t β)

/-- Theorem 5.1, "in that case". -/
def Stmt_thm_between_identity : Prop :=
  ∀ (s t ρ : ℕ) (β : ℤ) (a b : ℝ), 3 ≤ s → 3 ≤ t → 0 < ρ →
    (β : ℝ) = nu t - ρ * nu s → a = (ρ : ℝ) ^ 2 * ((t : ℝ) - 2) / ((s : ℝ) - 2) → b = poly t β →
    (∀ x : ℝ, a * poly s x + b = poly t (ρ * x + β)) ∧ (∃ k : ℕ, a = k) ∧ (∃ k : ℕ, b = k)

/-- Theorem 5.1(i). -/
def Stmt_thm_between_i : Prop :=
  ∀ s t : ℕ, 3 ≤ s → 3 ≤ t →
    ((∃ ρ, Admissible s t ρ) ↔ M t ∣ M s) ∧
    (M t ∣ M s → ∃ r : ℕ, ∀ ρ : ℕ, 0 < ρ → (Admissible s t ρ ↔ ρ ≡ r [MOD M s]))

/-- Theorem 5.1(ii): composition multiplies the parameters `ρ`. -/
def Stmt_thm_between_ii : Prop :=
  ∀ (s t u ρ ρ' : ℕ) (β β' : ℤ) (a b a' b' : ℝ),
    (∀ x : ℝ, a * poly s x + b = poly t (ρ * x + β)) →
    (∀ x : ℝ, a' * poly t x + b' = poly u (ρ' * x + β')) →
    ∀ x : ℝ, a' * (a * poly s x + b) + b' =
      poly u (((ρ' * ρ : ℕ) : ℝ) * x + (((ρ' : ℤ) * β + β' : ℤ) : ℝ))

/-- Theorem B. -/
def Stmt_thmB : Prop :=
  (∀ s t : ℕ, 3 ≤ s → 3 ≤ t →
    ((∃ a b : ℝ, 0 < a ∧ ∀ y ∈ polySet s, a * y + b ∈ polySet t) ↔ M t ∣ M s)) ∧
  Set.BijOn M {s | 3 ≤ s} {m | 0 < m}

/-- Corollary 5.2. -/
def Stmt_cor_divisibility : Prop :=
  (∀ s : ℕ, 3 ≤ s → Minv (M s) = s) ∧
  (∀ m : ℕ, 0 < m → 3 ≤ Minv m ∧ M (Minv m) = m) ∧
  (∀ s t : ℕ, 3 ≤ s → 3 ≤ t →
    ((∃ a b : ℝ, a ≠ 0 ∧ ∀ y ∈ polySet s, a * y + b ∈ polySet t) ↔ M t ∣ M s)) ∧
  -- (a)
  (∀ s : ℕ, 3 ≤ s →
    (∀ ρ : ℕ, Admissible s 4 ρ ↔ 0 < ρ ∧ M s ∣ ρ) ∧
    ∀ x : ℝ, 2 * (M s : ℝ) ^ 2 / ((s : ℝ) - 2) * poly s x + (pnum s : ℝ) ^ 2 =
      ((M s : ℝ) * x - pnum s) ^ 2) ∧
  -- (b)
  (∀ t : ℕ, 3 ≤ t → (∃ a b : ℝ, a ≠ 0 ∧ ∀ y ∈ polySet 4, a * y + b ∈ polySet t) → t = 4) ∧
  -- (c)
  (∀ s : ℕ, 3 ≤ s →
    ((∃ a b : ℝ, a ≠ 0 ∧ ∀ y ∈ polySet s, a * y + b ∈ triSet) ↔ Even (M s)) ∧
    (Even (M s) ↔ s % 4 ≠ 0)) ∧
  -- (d)
  (∀ s t : ℕ, 3 ≤ s → 3 ≤ t →
    (∃ a b : ℝ, a ≠ 0 ∧ ∀ y ∈ polySet s, a * y + b ∈ polySet t) →
    (∃ a b : ℝ, a ≠ 0 ∧ ∀ y ∈ polySet t, a * y + b ∈ polySet s) → s = t)

/-- Corollary 5.3. -/
def Stmt_cor_inclusion : Prop :=
  (∀ s t : ℕ, 3 ≤ s → 3 ≤ t → s ≠ t → (polySet s ⊆ polySet t ↔ s = 6 ∧ t = 3)) ∧
  (∀ n : ℝ, poly 6 n = tri (2 * n - 1))

/-- Table 2: some affine maps between polygonal families; `ρ` is the smallest
admissible value. -/
def Stmt_table_between : Prop :=
  (∀ n : ℝ, 8 * poly 3 n + 1 = poly 4 (2 * n + 1)) ∧
  (∀ n : ℝ, poly 6 n = poly 3 (2 * n - 1)) ∧
  (∀ n : ℝ, 3 * poly 5 n = poly 3 (3 * n - 1)) ∧
  (∀ n : ℝ, 24 * poly 5 n + 1 = poly 4 (6 * n - 1)) ∧
  (∀ n : ℝ, 8 * poly 5 n = poly 8 (2 * n)) ∧
  (∀ n : ℝ, 3 * poly 8 n + 1 = poly 4 (3 * n - 1)) ∧
  (∀ n : ℝ, 5 * poly 7 n + 1 = poly 3 (5 * n - 2)) ∧
  (∀ n : ℝ, 128 * poly 7 n + 28 = poly 12 (8 * n - 2)) ∧
  (∀ n : ℝ, 25 * poly 14 n + 26 = poly 5 (10 * n - 4)) ∧
  (∀ (st : ℕ × ℕ × ℕ), st ∈ [(3, 4, 2), (6, 3, 2), (5, 3, 3), (5, 4, 6), (5, 8, 2), (8, 4, 3),
      (7, 3, 5), (7, 12, 8), (14, 5, 10)] →
    Admissible st.1 st.2.1 st.2.2 ∧ ∀ ρ < st.2.2, ¬ Admissible st.1 st.2.1 ρ)

/-- Table 3: all `t` such that `𝒫_s` maps affinely into `𝒫_t`, for `s = 3, …, 14`. -/
def Stmt_table_targets : Prop :=
  ∀ st ∈ ([(3, [3, 4]), (4, [4]), (5, [3, 4, 5, 8]), (6, [3, 4, 6]), (7, [3, 4, 7, 12]),
      (8, [4, 8]), (9, [3, 4, 9, 16]), (10, [3, 4, 6, 10]), (11, [3, 4, 5, 8, 11, 20]),
      (12, [4, 12]), (13, [3, 4, 13, 24]), (14, [3, 4, 5, 6, 8, 14])] : List (ℕ × List ℕ)),
    ∀ t : ℕ, (3 ≤ t ∧ ∃ a b : ℝ, 0 < a ∧ ∀ y ∈ polySet st.1, a * y + b ∈ polySet t) ↔ t ∈ st.2

/-! ## Section 6: complements -/

/-- Theorem 6.1 (trichotomy). -/
def Stmt_thm_trichotomy : Prop :=
  ∀ a b : ℕ, 0 < a → 0 < b →
    ((∃ c : ℕ, a = (2 * c + 1) ^ 2 ∧ (b : ℝ) = tri c) → triHits a b = {n | 0 < n}) ∧
    ((IsSquare a ∧ ¬ ∃ c : ℕ, a = (2 * c + 1) ^ 2 ∧ (b : ℝ) = tri c) → (triHits a b).Finite) ∧
    (¬ IsSquare a →
      (∃ C : ℝ, ∀ N : ℕ, 2 ≤ N → ((triHits a b ∩ Set.Icc 1 N).ncard : ℝ) ≤ C * Real.log N) ∧
      (triHits a b = ∅ ∨ (triHits a b).Infinite))

/-- Theorem 6.1, "in particular". -/
def Stmt_trichotomy_cor : Prop :=
  ∀ a b : ℕ, 0 < a → 0 < b →
    ((∀ C : ℝ, ∃ᶠ N : ℕ in atTop, C * Real.log N < ((triHits a b ∩ Set.Icc 1 N).ncard : ℝ)) →
      ∃ c : ℕ, a = (2 * c + 1) ^ 2 ∧ (b : ℝ) = tri c) ∧
    -- positive upper density
    ((∃ δ : ℝ, 0 < δ ∧ ∃ᶠ N : ℕ in atTop, δ * N ≤ ((triHits a b ∩ Set.Icc 1 N).ncard : ℝ)) →
      ∃ c : ℕ, a = (2 * c + 1) ^ 2 ∧ (b : ℝ) = tri c) ∧
    -- an infinite arithmetic progression
    (∀ r d : ℕ, 0 < d → (∀ k : ℕ, r + k * d ∈ triHits a b) →
      ∃ c : ℕ, a = (2 * c + 1) ^ 2 ∧ (b : ℝ) = tri c)

/-- The examples after Theorem 6.1. -/
def Stmt_trichotomy_examples : Prop :=
  triHits 2 1 ∩ Set.Icc 1 900 = {1, 4, 9, 26, 55, 154, 323, 900} ∧
  triHits 3 1 ∩ Set.Icc 1 494 = {2, 9, 35, 132, 494} ∧
  triHits 4 3 = {2} ∧ triHits 5 2 = ∅

/-- Remark 6.2 (sparse data for two families): with `v = 2(t-2)m-(t-4)` and
`w = 2(s-2)n-(s-4)` one has `v² = θ² w² + C`; the set of `n` is `O(log N)` if `θ ∉ ℚ`,
finite if `θ ∈ ℚ` and `C ≠ 0`, and eventually periodic if `θ ∈ ℚ` and `C = 0`. -/
def Stmt_rem_sparse_general : Prop :=
  ∀ (s t : ℕ) (a b : ℚ), 3 ≤ s → 3 ≤ t → 0 < a →
    let N : Set ℕ := {n | 0 < n ∧ (a : ℝ) * poly s n + b ∈ polySet t}
    let θ2 : ℚ := a * ((t : ℚ) - 2) / ((s : ℚ) - 2)
    let C : ℚ := 8 * ((t : ℚ) - 2) * b + ((t : ℚ) - 4) ^ 2 - θ2 * ((s : ℚ) - 4) ^ 2
    (∀ (n : ℕ) (m : ℝ), (a : ℝ) * poly s n + b = poly t m →
      (2 * ((t : ℝ) - 2) * m - ((t : ℝ) - 4)) ^ 2 =
        θ2 * (2 * ((s : ℝ) - 2) * n - ((s : ℝ) - 4)) ^ 2 + C) ∧
    (¬ IsSquare θ2 → ∃ K : ℝ, ∀ X : ℕ, 2 ≤ X → ((N ∩ Set.Icc 1 X).ncard : ℝ) ≤ K * Real.log X) ∧
    (IsSquare θ2 → C ≠ 0 → N.Finite) ∧
    (IsSquare θ2 → C = 0 →
      ∃ q : ℕ, 0 < q ∧ ∃ R : Finset ℕ, ∀ᶠ n in atTop, (n ∈ N ↔ n % q ∈ R))

/-- Remark 6.2, the example: `T_n ∈ 𝒫_6` iff `n` is odd. -/
def Stmt_tri_hex : Prop := ∀ n : ℕ, 0 < n → (tri n ∈ polySet 6 ↔ Odd n)

/-- Theorem 6.3 (polynomial maps). -/
def Stmt_thm_polymaps : Prop :=
  -- (a)
  (∀ g : ℚ[X], SymmCond g →
    (∃! P : ℚ[X], P.comp triPoly = triPoly.comp g) ∧
    ((∀ n : ℕ, 0 < n → ∃ k : ℤ, g.eval (n : ℚ) = k ∧ k ≠ 0 ∧ k ≠ -1) →
      ∀ P : ℚ[X], P.comp triPoly = triPoly.comp g → ∀ y ∈ ratTriSet, P.eval y ∈ ratTriSet)) ∧
  -- (b)
  (∀ P : ℚ[X], (∀ y ∈ ratTriSet, P.eval y ∈ ratTriSet) →
    ∃ g : ℚ[X], SymmCond g ∧ P.comp triPoly = triPoly.comp g ∧
      (∀ n : ℕ, 0 < n → ∃ k : ℤ, g.eval (n : ℚ) = k ∧ k ≠ 0 ∧ k ≠ -1) ∧
      ∀ g' : ℚ[X], P.comp triPoly = triPoly.comp g' → g' = g ∨ g' = iotaPoly.comp g) ∧
  -- (c)
  (∀ g g' P P' : ℚ[X], SymmCond g → SymmCond g' →
    P.comp triPoly = triPoly.comp g → P'.comp triPoly = triPoly.comp g' →
    SymmCond (g.comp g') ∧ (P.comp P').comp triPoly = triPoly.comp (g.comp g'))

/-- Example 6.4. -/
def Stmt_ex_polymaps : Prop :=
  (∀ c : ℚ, (C ((2 * c + 1) ^ 2) * X + C (c * (c + 1) / 2)).comp triPoly =
      triPoly.comp (C (2 * c + 1) * X + C c)) ∧
  ((C 8 * X ^ 2 + C 2 * X : ℚ[X]) = triPoly.comp (C 4 * X)) ∧
  (((C 8 * X ^ 2 + C 2 * X : ℚ[X])).comp triPoly = triPoly.comp (C 2 * X * (X + 1) : ℚ[X])) ∧
  (((C 64 * X ^ 3 + C 24 * X ^ 2 + C 3 * X : ℚ[X])).comp triPoly =
      triPoly.comp (C (1 / 2) * ((C 2 * X + 1) ^ 3 - 1) : ℚ[X])) ∧
  (SymmCond triPoly ∧ SymmCond (C 2 * X * (X + 1) : ℚ[X]) ∧
    SymmCond (C (1 / 2) * ((C 2 * X + 1) ^ 3 - 1) : ℚ[X]))

/-- Theorem 6.5 (higher degree), first part. -/
def Stmt_thm_higher : Prop :=
  ∀ (f g : ℝ[X]) (a b : ℝ), 2 ≤ f.natDegree → g.natDegree = f.natDegree →
    0 < f.leadingCoeff → 0 < g.leadingCoeff → 0 < a →
    (∀ᶠ n : ℕ in atTop, ∃ m : ℕ, 0 < m ∧ a * f.eval (n : ℝ) + b = g.eval (m : ℝ)) →
    let ρ : ℝ := (a * f.leadingCoeff / g.leadingCoeff) ^ ((1 : ℝ) / f.natDegree)
    let β : ℝ := ρ * theta f - theta g
    (∃ k : ℕ, 0 < k ∧ ρ = k) ∧ (∃ k : ℤ, β = k) ∧ ∀ x : ℝ, a * f.eval x + b = g.eval (ρ * x + β)

/-- Theorem 6.5, second part (`f = g`, `a ≠ 1`). -/
def Stmt_thm_higher_self : Prop :=
  ∀ (f : ℝ[X]) (a b : ℝ), 2 ≤ f.natDegree → 0 < f.leadingCoeff → 0 < a → a ≠ 1 →
    (∀ᶠ n : ℕ in atTop, ∃ m : ℕ, 0 < m ∧ a * f.eval (n : ℝ) + b = f.eval (m : ℝ)) →
    ∃ ρ : ℕ, 2 ≤ ρ ∧ a = (ρ : ℝ) ^ f.natDegree ∧
      ∃ l ν μ : ℝ, f = C l * (X - C ν) ^ f.natDegree + C μ ∧
        (∃ k : ℤ, ((ρ : ℝ) - 1) * ν = k) ∧ b = (1 - a) * μ

/-- The remark after Theorem 6.5: no nontrivial translations in any degree `d ≥ 2`. -/
def Stmt_higher_translation : Prop :=
  ∀ (f : ℝ[X]) (b : ℝ), 2 ≤ f.natDegree → 0 < f.leadingCoeff →
    (∀ᶠ n : ℕ in atTop, ∃ m : ℕ, 0 < m ∧ f.eval (n : ℝ) + b = f.eval (m : ℝ)) → b = 0

/-- Example 6.6. -/
def Stmt_ex_cubic : Prop :=
  (selfMaps (figSet tetraPoly) : Set Aff) = {1} ∧
  (selfMaps (figSet pyrPoly) : Set Aff) = {1} ∧
  (selfMaps (figSet octaPoly) : Set Aff) = {1} ∧
  (selfMaps (figSet cenCubePoly) : Set Aff) = {1} ∧
  (selfMaps (figSet pentatopePoly) : Set Aff) = {1} ∧
  (selfMaps (figSet (X ^ 3)) : Set Aff) = {φ | ∃ ρ : ℕ, 0 < ρ ∧ φ = ⟨(ρ : ℝ) ^ 3, 0⟩} ∧
  {φ : Aff | φ.a ≠ 0 ∧ Set.MapsTo φ (figSet pyrPoly) (figSet tetraPoly)} = {⟨4, 0⟩} ∧
  {φ : Aff | φ.a ≠ 0 ∧ Set.MapsTo φ (figSet tetraPoly) (figSet pyrPoly)} = ∅ ∧
  (∀ n : ℝ, 4 * pyrPoly.eval n = tetraPoly.eval (2 * n))

/-- Section 6.4: `N ∈ 𝒮 ⟺ N ≥ 0 and 4N+1 ∈ Σ`. -/
def Stmt_twoTri_char : Prop := ∀ N : ℤ, N ∈ twoTriSet ↔ 0 ≤ N ∧ 4 * N + 1 ∈ sumTwoSq

/-- Theorem 6.7 (sums of two triangular numbers). -/
def Stmt_thm_two : Prop :=
  ∀ (a : ℕ) (b : ℤ), 0 < a →
    ((∀ N ∈ twoTriSet, (a : ℤ) * N + b ∈ twoTriSet) ↔
      (a : ℤ) ≡ 1 [ZMOD 4] ∧ (a : ℤ) ∈ sumTwoSq ∧ 4 * b = a - 1)

/-- Remark 6.8: the examples, and the maps are homotheties about `-1/4`. -/
def Stmt_rem_two : Prop :=
  (∀ N ∈ twoTriSet, 5 * N + 1 ∈ twoTriSet) ∧ (∀ N ∈ twoTriSet, 13 * N + 3 ∈ twoTriSet) ∧
  (∀ N ∈ twoTriSet, 17 * N + 4 ∈ twoTriSet) ∧
  (∀ a N : ℝ, a * N + (a - 1) / 4 = Aff.homothety (-1 / 4) a N) ∧
  (∀ k : ℕ, (((k * (k + 1) / 2 : ℕ) : ℤ)) ∈ twoTriSet ∧ (((k * (k + 1) / 2 + 1 : ℕ) : ℤ)) ∈ twoTriSet)

/-! ## Section 7: the monoid of self-maps of a set of integers -/

/-- Proposition 7.1(a). -/
def Stmt_prop_basic_a : Prop :=
  ∀ S : Set ℝ, IsIntSet S → S.Nontrivial → ∀ φ ∈ selfMaps S,
    (∃ k : ℤ, φ.a = k) ∧ (∃ k : ℤ, φ.b = k) ∧ 1 ≤ |φ.a| ∧ Function.Injective φ

/-- Proposition 7.1(b). -/
def Stmt_prop_basic_b : Prop :=
  ∀ S : Set ℝ, IsIntSet S → S.Nontrivial →
    (∀ φ : Aff, φ ∈ AutS S ↔ ∃ h : φ ∈ EndS S, IsUnit (⟨φ, h⟩ : EndS S)) ∧
    (∀ φ ∈ AutS S, (φ.a = 1 ∨ φ.a = -1) ∧ ∃ k : ℤ, φ.b = k) ∧
    (AutS S = {1} ∨
     (∃ k : ℤ, AutS S = {1, ⟨-1, k⟩} ∧ ∀ x, x ∈ S ↔ k - x ∈ S) ∨
     (∃ d : ℤ, 0 < d ∧ AutS S = {φ | ∃ j : ℤ, φ = ⟨1, j * d⟩} ∧ ∀ x, x ∈ S ↔ x + d ∈ S) ∨
     (∃ d k : ℤ, 0 < d ∧ AutS S = {φ | ∃ j : ℤ, φ = ⟨1, j * d⟩ ∨ φ = ⟨-1, k + j * d⟩} ∧
        (∀ x, x ∈ S ↔ x + d ∈ S) ∧ ∀ x, x ∈ S ↔ k - x ∈ S))

/-- Proposition 7.1(c). -/
def Stmt_prop_basic_c : Prop :=
  ∀ S : Set ℝ, IsIntSet S → S.Finite → S.Nontrivial →
    (selfMaps S : Set Aff) = AutS S ∧
    (AutS S = {1} ∨ AutS S = {1, ⟨-1, sInf S + sSup S⟩}) ∧
    ((⟨-1, sInf S + sSup S⟩ : Aff) ∈ AutS S ↔ ∀ x ∈ S, sInf S + sSup S - x ∈ S)

/-- Proposition 7.1(d). -/
def Stmt_prop_basic_d : Prop :=
  ∀ S : Set ℝ, IsIntSet S → S.Infinite → BddBelow S →
    (∀ φ ∈ selfMaps S, 1 ≤ φ.a) ∧ AutS S = {1}

/-- Proposition 7.2. -/
def Stmt_prop_additive : Prop :=
  (∀ S : Set ℝ,
    (∀ φ ∈ EndS S, ∀ ψ ∈ EndS S, φ + ψ ∈ EndS S) ↔ ∀ x ∈ S, ∀ y ∈ S, x + y ∈ S) ∧
  (∀ φ ψ χ : Aff, (φ + ψ) * χ = φ * χ + ψ * χ) ∧
  (∀ χ : Aff, (∀ φ ψ : Aff, χ * (φ + ψ) = χ * φ + χ * ψ) ↔ χ 0 = 0) ∧
  (∀ S : Set ℝ, (∀ x ∈ S, ∀ y ∈ S, x + y ∈ S) →
    ∀ φ ∈ EndS S, ∀ ψ ∈ EndS S, φ 0 = 0 → ψ 0 = 0 →
      (φ + ψ) 0 = 0 ∧ (φ * ψ) 0 = 0 ∧ φ + ψ ∈ EndS S)

/-- Example 7.3. -/
def Stmt_ex_monoids : Prop :=
  (∀ S : AddSubmonoid ℕ, S ≠ ⊥ →
    (selfMaps ((fun n : ℕ => (n : ℝ)) '' S) : Set Aff) =
      {φ | ∃ a : ℕ, 0 < a ∧ φ.a = (a : ℝ) ∧ ∃ b ∈ S, φ.b = (b : ℝ)}) ∧
  (∀ d : ℕ, 0 < d →
    (selfMaps (Set.range (fun k : ℤ => ((d * k : ℤ) : ℝ))) : Set Aff) =
      {φ | ∃ a : ℤ, a ≠ 0 ∧ φ.a = (a : ℝ) ∧ ∃ k : ℤ, φ.b = ((d * k : ℤ) : ℝ)} ∧
    AutS (Set.range (fun k : ℤ => ((d * k : ℤ) : ℝ))) =
      {φ | (φ.a = 1 ∨ φ.a = -1) ∧ ∃ k : ℤ, φ.b = ((d * k : ℤ) : ℝ)})

/-- Theorem 7.4 (sparse sets) (a)–(c); Theorem C. -/
def Stmt_thm_sparse : Prop :=
  ∀ S : Set ℝ, IsIntSet S → S.Infinite → BddBelow S → GapsTendToInfinity S →
    -- (a)
    (∀ φ ∈ selfMaps S, ∀ ψ ∈ selfMaps S, φ.a = ψ.a → φ = ψ) ∧
    (∀ φ ∈ selfMaps S, φ.a = 1 → φ = 1) ∧
    -- (b)
    (∀ φ ∈ selfMaps S, ∀ ψ ∈ selfMaps S, φ * ψ = ψ * φ) ∧
    ((∃ φ ∈ selfMaps S, φ ≠ 1) →
      ∃ ω : ℚ, (∀ x ∈ S, (ω : ℝ) ≤ x) ∧ ∀ φ ∈ selfMaps S, φ = Aff.homothety ω φ.a) ∧
    -- (c)
    (∀ φ ∈ selfMaps S, ∃ n : ℕ, 0 < n ∧ φ.a = n)

/-- Theorem 7.4(d). -/
def Stmt_thm_sparse_d : Prop :=
  ∀ A : Submonoid ℕ, (∀ x ∈ A, 0 < x) → A ≠ ⊥ →
    let SA : Set ℝ := {y | ∃ d ∈ A, y = (d : ℝ) ^ 2}
    IsIntSet SA ∧ SA.Infinite ∧ BddBelow SA ∧ GapsTendToInfinity SA ∧
    (selfMaps SA : Set Aff) = {φ | φ.b = 0 ∧ ∃ d ∈ A, φ.a = (d : ℝ) ^ 2}

/-- The examples after Theorem 7.4. -/
def Stmt_ex_sparse : Prop :=
  (selfMaps {y : ℝ | ∃ n : ℕ, 0 < n ∧ y = (n : ℝ) ^ 2 + 1} : Set Aff) =
    {φ | ∃ ρ : ℕ, 0 < ρ ∧ φ = ⟨(ρ : ℝ) ^ 2, 1 - (ρ : ℝ) ^ 2⟩} ∧
  (selfMaps {y : ℝ | ∃ k : ℕ, y = 2 ^ k} : Set Aff) = {φ | φ.b = 0 ∧ ∃ j : ℕ, φ.a = 2 ^ j} ∧
  (selfMaps {y : ℝ | ∃ n : ℕ, 0 < n ∧ y = Nat.fib n} : Set Aff) = {1}

/-- Proposition 7.5 (sums of self-maps). -/
def Stmt_prop_sums : Prop :=
  ∀ (S : Set ℝ) (ω : ℝ), IsIntSet S → S.Infinite → BddBelow S → GapsTendToInfinity S →
    (∃ φ ∈ selfMaps S, φ ≠ 1) → (∀ φ ∈ selfMaps S, φ = Aff.homothety ω φ.a) →
    ∀ φ ∈ selfMaps S, ∀ ψ ∈ selfMaps S,
      (ω ≠ 0 → φ + ψ ∉ selfMaps S) ∧
      (ω = 0 → (φ + ψ ∈ selfMaps S ↔ ∃ χ ∈ selfMaps S, χ.a = φ.a + ψ.a)) ∧
      ∀ t : ℝ, ((⟨t * φ.a + (1 - t) * ψ.a, t * φ.b + (1 - t) * ψ.b⟩ : Aff) ∈ selfMaps S ↔
        ∃ χ ∈ selfMaps S, χ.a = t * φ.a + (1 - t) * ψ.a)

/-- The examples after Proposition 7.5. -/
def Stmt_sums_examples : Prop :=
  (∀ s : ℕ, 3 ≤ s → s ≠ 4 →
    ∀ φ ∈ selfMaps (polySet s), ∀ ψ ∈ selfMaps (polySet s), φ + ψ ∉ selfMaps (polySet s)) ∧
  (∀ m n : ℕ, 0 < m → 0 < n →
    ((⟨(m : ℝ) ^ 2 + (n : ℝ) ^ 2, 0⟩ : Aff) ∈ selfMaps (polySet 4) ↔ IsSquare (m ^ 2 + n ^ 2))) ∧
  (∀ φ ∈ selfMaps {y : ℝ | ∃ k : ℕ, y = 2 ^ k}, ∀ ψ ∈ selfMaps {y : ℝ | ∃ k : ℕ, y = 2 ^ k},
    (φ + ψ ∈ selfMaps {y : ℝ | ∃ k : ℕ, y = 2 ^ k} ↔ φ = ψ)) ∧
  (∀ T : ℝ, (1 / 2 : ℝ) * (T + (49 * T + 6)) = 25 * T + 3) ∧
  (9 * (1 : ℝ) + 1 + (9 * 1 + 1) = 20 ∧ (20 : ℝ) ∉ triSet)

/-- Proposition 7.6 (the size of the image). -/
def Stmt_prop_image : Prop :=
  ∀ (S : Set ℝ) (φ : Aff), (∀ x ∈ S, ∃ n : ℕ, 0 < n ∧ x = n) → S.Infinite →
    φ ∈ selfMaps S → 2 ≤ φ.a →
    (∀ c δ : ℝ, 0 < c → 0 < δ →
      Tendsto (fun N : ℕ => (countUpTo S N : ℝ) / (c * (N : ℝ) ^ δ)) atTop (nhds 1) →
      Tendsto (fun N : ℕ => (countUpTo (φ '' S) N : ℝ) / countUpTo S N) atTop
        (nhds (φ.a ^ (-δ)))) ∧
    ((S \ φ '' S).Finite → ∃ C : ℝ, ∀ N : ℕ, 2 ≤ N → (countUpTo S N : ℝ) ≤ C * Real.log N)

/-- The remarks after Proposition 7.6. -/
def Stmt_image_examples : Prop :=
  (∀ s : ℕ, 3 ≤ s →
    Tendsto (fun N : ℕ => (countUpTo (polySet s) N : ℝ) / Real.sqrt (2 * N / ((s : ℝ) - 2)))
      atTop (nhds 1)) ∧
  (∀ s x j : ℕ, 3 ≤ s → x = 1 + j * M s →
    E s x '' polySet s =
      {y | ∃ m : ℤ, m ≡ -(j : ℤ) * pnum s [ZMOD x] ∧ -(j : ℤ) * pnum s < m ∧ y = poly s m}) ∧
  ({y : ℝ | ∃ k : ℕ, y = 2 ^ k} \ (fun y => 2 * y) '' {y : ℝ | ∃ k : ℕ, y = 2 ^ k} = {1})

/-- Proposition 7.7 (triangular numbers as a free orbit). -/
def Stmt_prop_freeorbit : Prop :=
  -- (a)
  (selfMaps triSet0 : Set Aff) = {φ | ∃ u : ℕ, Odd u ∧ φ = Eaff 3 u} ∧
  (selfMaps triSet : Set Aff) = {φ | ∃ u : ℕ, Odd u ∧ φ = Eaff 3 u} ∧
  Nonempty (selfMaps triSet0 ≃* H 2) ∧ Nonempty (selfMaps triSet ≃* H 2) ∧
  -- (b)
  Set.BijOn (fun u : ℕ => E 3 u 0) {u | Odd u} triSet0 ∧
  (∀ u : ℕ, Odd u → ∀ T ∈ triSet0, Real.sqrt (8 * E 3 u T + 1) = u * Real.sqrt (8 * T + 1)) ∧
  Set.BijOn (fun φ : Aff => φ 0) (selfMaps triSet0) triSet0 ∧
  -- (c)
  (∀ u : ℕ, Odd u →
    E 3 u '' triSet0 = {T ∈ triSet0 | ∃ k : ℕ, 8 * T + 1 = ((u * k : ℕ) : ℝ) ^ 2}) ∧
  (∀ u v : ℕ, Odd u → Odd v →
    E 3 u '' triSet0 ∩ E 3 v '' triSet0 = E 3 (Nat.lcm u v) '' triSet0 ∧
    (E 3 v '' triSet0 ⊆ E 3 u '' triSet0 ↔ u ∣ v))

/-- The self-maps of `𝒫_s` and Theorem D, first sentence. -/
def Stmt_selfMaps_poly : Prop :=
  ∀ s : ℕ, 3 ≤ s →
    (selfMaps (polySet s) : Set Aff) = {φ | ∃ x : ℕ, x ∈ H (M s) ∧ φ = Eaff s x} ∧
    Nonempty (selfMaps (polySet s) ≃* H (M s))

/-- The text after Theorem 7.4 (and the introduction): the self-maps of `𝒫_s` are homotheties
centred at `μ_s`, and `μ_s` is the minimum of `P_s` on `ℝ`. -/
def Stmt_poly_centre : Prop :=
  (∀ (s : ℕ) (x : ℝ), Eaff s x = Aff.homothety (mu s) (x ^ 2)) ∧
  (∀ s : ℕ, 3 ≤ s → poly s (nu s) = mu s ∧ ∀ x : ℝ, mu s ≤ poly s x)

/-- Small values of the totient function and of `M_s` (proof of Theorem 7.8). -/
def Stmt_totient_small : Prop :=
  (∀ m : ℕ, 0 < m → (Nat.totient m = 1 ↔ m = 1 ∨ m = 2)) ∧
  (∀ m : ℕ, 0 < m → (Nat.totient m ≤ 2 ↔ m ∈ ({1, 2, 3, 4, 6} : Finset ℕ))) ∧
  (∀ s : ℕ, 3 ≤ s → (M s ∈ ({1, 2} : Finset ℕ) ↔ s ∈ ({3, 4} : Finset ℕ))) ∧
  (∀ s : ℕ, 3 ≤ s → (M s ∈ ({1, 2, 3, 4, 6} : Finset ℕ) ↔ s ∈ ({3, 4, 5, 6, 8} : Finset ℕ)))

/-- Theorem 7.8 (factorization of self-maps); Theorem D. -/
def Stmt_thm_factorization : Prop :=
  ∀ s : ℕ, 3 ≤ s →
    Atomic' (selfMaps (polySet s)) ∧
    (UniqueFactorization' (selfMaps (polySet s)) ↔ s = 3 ∨ s = 4) ∧
    (HalfFactorial' (selfMaps (polySet s)) ↔ s ∈ ({3, 4, 5, 6, 8} : Finset ℕ))

/-- The same statements for the monoids `H_M`. -/
def Stmt_factorization_H : Prop :=
  ∀ m : ℕ, 0 < m →
    Atomic' (H m) ∧
    (UniqueFactorization' (H m) ↔ m = 1 ∨ m = 2) ∧
    (HalfFactorial' (H m) ↔ m ∈ ({1, 2, 3, 4, 6} : Finset ℕ))

/-- Example 7.9. -/
def Stmt_ex_hilbert : Prop :=
  (Eaff 6 9 * Eaff 6 49 = Eaff 6 21 * Eaff 6 21) ∧
  (∀ N : ℝ, (81 : ℝ) * (2401 * N + 300) + 10 = 441 * (441 * N + 55) + 55) ∧
  (Eaff 6 9 = ⟨81, 10⟩ ∧ Eaff 6 49 = ⟨2401, 300⟩ ∧ Eaff 6 21 = ⟨441, 55⟩) ∧
  (∀ x ∈ ({9, 21, 49} : Finset ℕ), ∃ h : Eaff 6 x ∈ selfMaps (polySet 6),
    Irreducible (⟨Eaff 6 x, h⟩ : selfMaps (polySet 6))) ∧
  (Eaff 7 81 * Eaff 7 2401 = Eaff 7 21 * Eaff 7 21 * Eaff 7 21 * Eaff 7 21) ∧
  (∀ x ∈ ({21, 81, 2401} : Finset ℕ), ∃ h : Eaff 7 x ∈ selfMaps (polySet 7),
    Irreducible (⟨Eaff 7 x, h⟩ : selfMaps (polySet 7))) ∧
  (∀ φ (h : φ ∈ selfMaps triSet),
    Irreducible (⟨φ, h⟩ : selfMaps triSet) ↔ ∃ p : ℕ, p.Prime ∧ p ≠ 2 ∧ φ = Eaff 3 p) ∧
  UniqueFactorization' (selfMaps triSet)

/-- Proposition 7.10 (local obstructions). -/
def Stmt_prop_local : Prop :=
  (selfMaps primeSet : Set Aff) = {1} ∧
  (selfMaps sqfreeSet : Set Aff) = {1} ∧
  (selfMaps sigmaSet : Set Aff) = {φ | φ.b = 0 ∧ ∃ a : ℤ, 1 ≤ a ∧ a ∈ sumTwoSq ∧ φ.a = (a : ℝ)} ∧
  (∀ a : ℕ, 1 ≤ a →
    ((a : ℤ) ∈ sumTwoSq ↔ ∃ m : Multiset ℕ, (∀ x ∈ m, x ∈ sigmaBasis) ∧ m.prod = a)) ∧
  (∀ m m' : Multiset ℕ, (∀ x ∈ m, x ∈ sigmaBasis) → (∀ x ∈ m', x ∈ sigmaBasis) →
    m.prod = m'.prod → m = m')

/-! ## Further explicit claims of the text, the tables and the figures -/

/-- Section 3.1, the case `f = g`: `Λ` fixes the vertex and has the form
`(x, y) ↦ (ν + ρ(x - ν), μ + ρ²(y - μ))`, and the induced map on values is the homothety of ratio
`ρ²` centred at the minimum `μ` of `f`. -/
def Stmt_geom_self : Prop :=
  ∀ l ν μ ρ β a b : ℝ, 0 < l →
    a * l = ρ ^ 2 * l → ρ * ν + β = ν → a * μ + b = μ →
    (∀ x y : ℝ, ((ρ * x + β, a * y + b) : ℝ × ℝ) = (ν + ρ * (x - ν), μ + ρ ^ 2 * (y - μ))) ∧
    (∀ y : ℝ, a * y + b = Aff.homothety μ (ρ ^ 2) y) ∧
    (∀ x : ℝ, μ ≤ l * (x - ν) ^ 2 + μ)

/-- Figure 1(a): `(x, y) ↦ (3x + 1, 9y + 1)` maps the parabola `y = T(x)` onto itself, fixes the
vertex `V` (on the axis `x = -1/2`), sends `P = (1, 1)`, `Q = (-2, 1)` to `P' = (4, 10)`,
`Q' = (-5, 10)`, and sends the
rectangle with opposite corners `V`, `P` onto the rectangle with opposite corners `V`, `P'`, which
is three times as wide and nine times as tall. -/
def Stmt_fig_euler : Prop :=
  let Λ : ℝ × ℝ → ℝ × ℝ := fun p => (3 * p.1 + 1, 9 * p.2 + 1)
  Λ '' {p | p.2 = tri p.1} = {p | p.2 = tri p.1} ∧
  (∀ x : ℝ, tri (-1 / 2 + x) = tri (-1 / 2 - x)) ∧
  Λ (-1 / 2, -1 / 8) = (-1 / 2, -1 / 8) ∧ Λ (1, 1) = (4, 10) ∧ Λ (-2, 1) = (-5, 10) ∧
  tri 1 = 1 ∧ tri (-2) = 1 ∧ tri 4 = 10 ∧ tri (-5) = 10 ∧
  Λ '' (Set.Icc (-1 / 2) 1 ×ˢ Set.Icc (-1 / 8) 1) = Set.Icc (-1 / 2) 4 ×ˢ Set.Icc (-1 / 8) 10 ∧
  (4 - (-1 / 2) : ℝ) = 3 * (1 - (-1 / 2)) ∧ (10 - (-1 / 8) : ℝ) = 9 * (1 - (-1 / 8))

/-- Figure 1(b): `(x, y) ↦ (3x + 1, 9y + 4)` moves the vertex to `(-1/2, 23/8)` and maps the
parabola `y = T(x)` onto its translate `y = T(x) + 3`; the images of the lattice points lie `3`
units above lattice points. -/
def Stmt_fig_wrong : Prop :=
  let Λ : ℝ × ℝ → ℝ × ℝ := fun p => (3 * p.1 + 1, 9 * p.2 + 4)
  Λ '' {p | p.2 = tri p.1} = {p | p.2 = tri p.1 + 3} ∧
  Λ (-1 / 2, -1 / 8) = (-1 / 2, 23 / 8) ∧
  ∀ n : ℤ, Λ (n, tri n) = (((3 * n + 1 : ℤ) : ℝ), tri ((3 * n + 1 : ℤ) : ℝ) + 3)

/-- Figure 2: `(x, y) ↦ (3x - 1, 3y)` carries the parabola `y = P_5(x) = x(3x-1)/2` onto
`y = T(x)` and its vertex `V_5 = (1/6, -1/24)` onto `V_3 = (-1/2, -1/8)`; it sends
`(n, P_5(n))` to `(3n - 1, T_{3n-1})`, and `(0, 0)` to `(-1, 0)`. -/
def Stmt_fig_pentagonal : Prop :=
  let Λ : ℝ × ℝ → ℝ × ℝ := fun p => (3 * p.1 - 1, 3 * p.2)
  Λ '' {p | p.2 = poly 5 p.1} = {p | p.2 = tri p.1} ∧
  (∀ x : ℝ, poly 5 x = x * (3 * x - 1) / 2) ∧
  (nu 5 = 1 / 6 ∧ mu 5 = -1 / 24 ∧ nu 3 = -1 / 2 ∧ mu 3 = -1 / 8) ∧
  Λ (1 / 6, -1 / 24) = (-1 / 2, -1 / 8) ∧
  (∀ n : ℝ, Λ (n, poly 5 n) = (3 * n - 1, tri (3 * n - 1))) ∧
  Λ (0, 0) = (-1, 0)

/-- Table 1, middle column: the re-`s`-gonal numbers listed in the table are exactly the
re-`s`-gonal numbers up to the last one listed. -/
def Stmt_table_self_lists : Prop :=
  ∀ st ∈ ([(3, 49, [9, 25, 49]), (5, 361, [49, 169, 361]), (6, 169, [25, 81, 169]),
      (7, 441, [121, 441]), (8, 100, [16, 49, 100]), (9, 841, [225, 841]), (10, 289, [81, 289]),
      (11, 1369, [361, 1369]), (12, 256, [36, 121, 256])] : List (ℕ × ℕ × List ℕ)),
    ∀ a : ℕ, a ≤ st.2.1 → (IsResgonal st.1 a ↔ a ∈ st.2.2)

/-- The values of `M_s` for `s = 3, …, 14` (Section 4 and Table 3). -/
def Stmt_M_values_table : Prop :=
  List.map M [3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14] = [2, 1, 6, 4, 10, 3, 14, 8, 18, 5, 22, 12]

/-- Theorem 6.1: exactly one of the three cases holds. -/
def Stmt_trichotomy_exactly_one : Prop :=
  ∀ a b : ℕ,
    let C1 : Prop := ∃ c : ℕ, a = (2 * c + 1) ^ 2 ∧ (b : ℝ) = tri c
    let C2 : Prop := IsSquare a ∧ ¬ C1
    let C3 : Prop := ¬ IsSquare a
    (C1 ∨ C2 ∨ C3) ∧ ¬ (C1 ∧ C2) ∧ ¬ (C1 ∧ C3) ∧ ¬ (C2 ∧ C3)

/-- The examples after Theorem 6.1: `𝒩(2,1)` and `𝒩(3,1)` are infinite. -/
def Stmt_trichotomy_examples_infinite : Prop :=
  (triHits 2 1).Infinite ∧ (triHits 3 1).Infinite

/-- Example 6.4, second half: in terms of `G = 2g + 1` and `u = 2x + 1`, either
`8P(t) + 1 = H(8t+1)²`, and then `P(t) = T_{h(t)}` with `h(t) = (H(8t+1) - 1)/2`, or
`8P(t) + 1 = (8t+1) H(8t+1)²`; the identity `((8t+1)³ - 1)/8 = 64t³ + 24t² + 3t`; and the
identity `x H(x)² ∘ x² = x² ∘ x H(x²)`, the instance `n = 2`, `r = 1` of the family
`x^r H(x)^n ∘ x^n = x^n ∘ x^r H(x^n)` of Ritt's second theorem. -/
def Stmt_ex_polymaps_form : Prop :=
  (∀ P : ℚ[X], (∀ y ∈ ratTriSet, P.eval y ∈ ratTriSet) →
    ∃ H : ℚ[X],
      (C 8 * P + 1 = (H.comp (C 8 * X + 1)) ^ 2 ∧
        P = triPoly.comp (C (1 / 2) * (H.comp (C 8 * X + 1) - 1))) ∨
      C 8 * P + 1 = (C 8 * X + 1) * (H.comp (C 8 * X + 1)) ^ 2) ∧
  ((C (1 / 8) * ((C 8 * X + 1) ^ 3 - 1) : ℚ[X]) = C 64 * X ^ 3 + C 24 * X ^ 2 + C 3 * X) ∧
  (∀ H : ℚ[X], (X * H ^ 2).comp (X ^ 2) = (X ^ 2).comp (X * H.comp (X ^ 2))) ∧
  (∀ (H : ℚ[X]) (r n : ℕ), (X ^ r * H ^ n).comp (X ^ n) = (X ^ n).comp (X ^ r * H.comp (X ^ n)))

/-- The remark after Theorem 6.5: a set `f(ℕ)` with `deg f ≥ 2` admits an affine self-map other
than the identity only if `f` is a translated monomial `λ(x - ν)^d + μ`. -/
def Stmt_higher_monomial : Prop :=
  ∀ f : ℝ[X], 2 ≤ f.natDegree → (∃ φ ∈ selfMaps (figSet f), φ ≠ 1) →
    ∃ l ν μ : ℝ, f = C l * (X - C ν) ^ f.natDegree + C μ

/-- Example 6.6: the formulas for the tetrahedral, square pyramidal, centred cube, octahedral and
pentatope numbers, in the centred variables used in the text. -/
def Stmt_ex_cubic_forms : Prop :=
  (∀ n : ℝ, tetraPoly.eval n = ((n + 1) ^ 3 - (n + 1)) / 6) ∧
  (∀ n : ℝ, pyrPoly.eval n = ((2 * n + 1) ^ 3 - (2 * n + 1)) / 24) ∧
  (∀ n : ℝ, cenCubePoly.eval n = 2 * (n - 1 / 2) ^ 3 + 3 / 2 * (n - 1 / 2)) ∧
  (∀ n : ℝ, octaPoly.eval n = (2 * n ^ 3 + n) / 3) ∧
  (∀ n : ℝ, pentatopePoly.eval n =
    ((n + 3 / 2) ^ 2 - 9 / 4) * ((n + 3 / 2) ^ 2 - 1 / 4) / 24) ∧
  (∀ n : ℕ, tetraPoly.eval (n : ℝ) = ((n + 2).choose 3 : ℝ)) ∧
  (∀ n : ℕ, pyrPoly.eval (n : ℝ) = (n : ℝ) * (n + 1) * (2 * n + 1) / 6) ∧
  (∀ n : ℕ, pentatopePoly.eval (n : ℝ) = ((n + 3).choose 4 : ℝ))

/-- Remark 6.8: the gaps of `𝒮` do not tend to infinity; the odd squares are the squares
`≡ 1 (mod 8)`; and `-1/8`, `-1/4` are the minima of `T(x)` and `T(x) + T(y)`. -/
def Stmt_rem_two_extra : Prop :=
  ¬ GapsTendToInfinity ((fun z : ℤ => (z : ℝ)) '' twoTriSet) ∧
  (∀ x : ℤ, x ^ 2 % 8 = 1 ↔ Odd x) ∧
  (∀ x : ℝ, -1 / 8 ≤ tri x) ∧ tri (-1 / 2) = -1 / 8 ∧
  (∀ x y : ℝ, -1 / 4 ≤ tri x + tri y) ∧ tri (-1 / 2) + tri (-1 / 2) = -1 / 4

/-- Proposition 7.2, last sentence: when `S + S ⊆ S`, the maps `φ ∈ End(S)` with `φ(0) = 0`
form a semiring under `+` and `∘`, which has a zero (the constant map `0`) iff `0 ∈ S`. -/
def Stmt_prop_additive_semiring : Prop :=
  ∀ S : Set ℝ, S.Nonempty → (∀ x ∈ S, ∀ y ∈ S, x + y ∈ S) →
    let R : Set Aff := {φ | φ ∈ EndS S ∧ φ 0 = 0}
    (1 : Aff) ∈ R ∧
    (∀ φ ∈ R, ∀ ψ ∈ R, φ + ψ ∈ R ∧ φ * ψ ∈ R) ∧
    (∀ φ ∈ R, ∀ ψ ∈ R, ∀ χ ∈ R,
      φ + ψ = ψ + φ ∧ (φ + ψ) + χ = φ + (ψ + χ) ∧ (φ * ψ) * χ = φ * (ψ * χ) ∧
      χ * (φ + ψ) = χ * φ + χ * ψ ∧ (φ + ψ) * χ = φ * χ + ψ * χ) ∧
    (((⟨0, 0⟩ : Aff) ∈ R ↔ (0 : ℝ) ∈ S) ∧
      ∀ φ ∈ R, (⟨0, 0⟩ : Aff) + φ = φ ∧ (⟨0, 0⟩ : Aff) * φ = ⟨0, 0⟩ ∧ φ * ⟨0, 0⟩ = ⟨0, 0⟩)

/-- Example 7.3: the composition law of `End*(S) = S ⋊ (ℕ, ×)`, and `Aut(dℤ) ≅ D_∞`, where
`D_∞ = {x ↦ ±x + k : k ∈ ℤ}`. -/
def Stmt_ex_monoids_iso : Prop :=
  (∀ a b a' b' : ℝ, (⟨a, b⟩ : Aff) * ⟨a', b'⟩ = ⟨a * a', a * b' + b⟩) ∧
  ∀ d : ℕ, 0 < d →
    ∃ e : Aff → Aff,
      Set.BijOn e (AutS (Set.range (fun k : ℤ => ((d * k : ℤ) : ℝ))))
        {φ | (φ.a = 1 ∨ φ.a = -1) ∧ ∃ k : ℤ, φ.b = k} ∧
      ∀ φ ∈ AutS (Set.range (fun k : ℤ => ((d * k : ℤ) : ℝ))),
        ∀ ψ ∈ AutS (Set.range (fun k : ℤ => ((d * k : ℤ) : ℝ))), e (φ * ψ) = e φ * e ψ

/-- The remark after Proposition 7.6: the image of `E_{s,x}` has relative density `1/x` in
`𝒫_s`. -/
def Stmt_image_density : Prop :=
  ∀ s x : ℕ, 3 ≤ s → 2 ≤ x → x ≡ 1 [MOD M s] →
    Tendsto (fun N : ℕ => (countUpTo (E s x '' polySet s) N : ℝ) / countUpTo (polySet s) N)
      atTop (nhds (1 / (x : ℝ)))

/-- The remark after Proposition 7.6 (corrected form): a set of polynomial growth has no
self-map of slope `a ≥ 2` whose image has finite complement; translations can have this
property, for instance `x ↦ x + 1` on `ℕ`. -/
def Stmt_image_cofinite : Prop :=
  (∀ (S : Set ℝ) (c δ : ℝ), (∀ x ∈ S, ∃ n : ℕ, 0 < n ∧ x = n) → S.Infinite → 0 < c → 0 < δ →
    Tendsto (fun N : ℕ => (countUpTo S N : ℝ) / (c * (N : ℝ) ^ δ)) atTop (nhds 1) →
    ∀ φ ∈ selfMaps S, 2 ≤ φ.a → (S \ φ '' S).Infinite) ∧
  ((⟨1, 1⟩ : Aff) ∈ selfMaps {y : ℝ | ∃ n : ℕ, 0 < n ∧ y = n} ∧
    {y : ℝ | ∃ n : ℕ, 0 < n ∧ y = n} \ (⟨1, 1⟩ : Aff) '' {y : ℝ | ∃ n : ℕ, 0 < n ∧ y = n} = {1} ∧
    Tendsto (fun N : ℕ => (countUpTo {y : ℝ | ∃ n : ℕ, 0 < n ∧ y = n} N : ℝ) /
      (1 * (N : ℝ) ^ (1 : ℝ))) atTop (nhds 1))

/-- Section 7.5: arithmetical congruence monoids `H_{a,M} = {1} ∪ {x ∈ ℕ : x ≡ a (mod M)}`.
Closure under multiplication is equivalent to `a² ≡ a (mod M)` (for a representative
`1 ≤ a ≤ M`); `H_M = H_{1,M}`; and if `a ≢ 1 (mod M)`, then `a (1+M)^n ∈ H_{a,M}` for all `n`
although `1 + M ∉ H_{a,M}`, so `u = 1 + M = a(1+M)/a` is an almost integral element of the
quotient group not in `H_{a,M}` (hence `H_{a,M}` is not completely integrally closed, and not a
Krull monoid); moreover `a ≢ 1` iff `gcd(a, M) > 1`. -/
def Stmt_acm : Prop :=
  (∀ a b : ℕ, 1 ≤ a → a ≤ b →
    ((∀ x ∈ acm a b, ∀ y ∈ acm a b, x * y ∈ acm a b) ↔ a ^ 2 ≡ a [MOD b])) ∧
  (∀ m : ℕ, 0 < m → (H m : Set ℕ) = acm 1 m) ∧
  (∀ a b : ℕ, 1 ≤ a → 0 < b → a ^ 2 ≡ a [MOD b] → ¬ a ≡ 1 [MOD b] →
    a ∈ acm a b ∧ a * (1 + b) ∈ acm a b ∧ (∀ n : ℕ, a * (1 + b) ^ n ∈ acm a b) ∧
    1 + b ∉ acm a b) ∧
  (∀ a b : ℕ, 0 < b → a ^ 2 ≡ a [MOD b] → (¬ a ≡ 1 [MOD b] ↔ 1 < Nat.gcd a b))

/-- The argument after Theorem 7.8: for `M ∈ {1, 2}` the irreducible elements of `H_M` are the
primes not dividing `M`. -/
def Stmt_H_irreducibles : Prop :=
  ∀ m : ℕ, (m = 1 ∨ m = 2) → ∀ (x : ℕ) (hx : x ∈ H m),
    Irreducible (⟨x, hx⟩ : H m) ↔ x.Prime ∧ ¬ x ∣ m

/-! ## Claims added in the October 2026 revision -/

/-- Section 1 (Putnam 1988, Problem B6): the pairs of integers `(a, b)` such that, for every
positive integer `t`, the number `a t + b` is triangular (with `0` counted as triangular) if and
only if `t` is triangular, are exactly the pairs `((2c+1)², T_c)` with `c ≥ 0`. -/
def Stmt_putnam : Prop :=
  ∀ a b : ℤ,
    (∀ t : ℕ, 0 < t → ((((a * t + b : ℤ) : ℝ) ∈ triSet0) ↔ ((t : ℝ) ∈ triSet))) ↔
      ∃ c : ℕ, a = (2 * c + 1) ^ 2 ∧ (b : ℝ) = tri c

/-- Table 1, row `s = 4`: the smallest self-map of the squares other than the identity is
`N ↦ 4N`, that is, `4 P_4(n) = P_4(2n)`; here `x = M_4 + 1 = 2` and `b_4(2) = 0`. -/
def Stmt_table_self_square : Prop :=
  (∀ n : ℝ, 4 * poly 4 n = poly 4 (2 * n)) ∧ M 4 + 1 = 2 ∧ bs 4 2 = 0

/-- Remark 6.8: for an odd square `a = (2c+1)²` the map of Theorem 6.7 is `N ↦ aN + 2T_c`, and
`a (T_i + T_j) + 2T_c = E_{2c+1}(T_i) + E_{2c+1}(T_j)`; in particular (Euler) `9N + 2`,
`25N + 6` and `49N + 12` are sums of two triangular numbers whenever `N` is. -/
def Stmt_euler_two_tri : Prop :=
  (∀ c : ℝ, ((2 * c + 1) ^ 2 - 1) / 4 = 2 * tri c) ∧
  (∀ c i j : ℝ, (2 * c + 1) ^ 2 * (tri i + tri j) + 2 * tri c =
      E 3 (2 * c + 1) (tri i) + E 3 (2 * c + 1) (tri j)) ∧
  (∀ N ∈ twoTriSet, 9 * N + 2 ∈ twoTriSet ∧ 25 * N + 6 ∈ twoTriSet ∧ 49 * N + 12 ∈ twoTriSet)

/-- The argument after Theorem 7.8: for `M ∈ {1, 2, 3, 4, 6}` every unit of `ℤ/Mℤ` is `±1`;
it is not enough that every unit squares to `1`: for `M = 8` every unit of `ℤ/8ℤ` squares to
`1`, but `105 = 3 · 5 · 7` is an irreducible element of `H_8` whose three prime factors are all
`≢ 1 (mod 8)` (so it has weight `3`). -/
def Stmt_H_units_remark : Prop :=
  (∀ m ∈ ({1, 2, 3, 4, 6} : Finset ℕ), ∀ u : (ZMod m)ˣ, u = 1 ∨ u = -1) ∧
  (∀ u : (ZMod 8)ˣ, u ^ 2 = 1) ∧
  ∃ h : (105 : ℕ) ∈ H 8, Irreducible (⟨105, h⟩ : H 8) ∧
    (105 : ℕ) = 3 * 5 * 7 ∧ Nat.Prime 3 ∧ Nat.Prime 5 ∧ Nat.Prime 7 ∧
    ¬ 3 ≡ 1 [MOD 8] ∧ ¬ 5 ≡ 1 [MOD 8] ∧ ¬ 7 ≡ 1 [MOD 8]

end Retri


==> anc/lean_formalization/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "8a178386ffc0f5fef0b77738bb5449d50efeea95",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.29.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "83e90935a17ca19ebe4b7893c7f7066e266f50d3",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "48d5698bc464786347c1b0d859b18f938420f060",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "3c52dee17f0cd89c1ec14de78920d1bdaa3d26b3",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.95",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "7152850e7b216a0d409701617721b6e469d34bf6",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "707efb56d0696634e9e965523a1bbe9ac6ce141d",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "756e3321fd3b02a85ffda19fef789916223e578c",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "7802da01beb530bf051ab657443f9cd9bc3e1a29",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.29.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "Retriangular",
 "lakeDir": ".lake"}


==> anc/lean_formalization/lakefile.toml <==
name = "Retriangular"
defaultTargets = ["Retriangular"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.29.0"

[[lean_lib]]
name = "Retriangular"


==> anc/lean_formalization/lean-toolchain <==
leanprover/lean4:v4.29.0

